A dimension reduction procedure for the design of lattice-spring systems with minimal fabrication cost and required multi-functional properties

We show that the problem of the design of the lattices of elastoplastic current conducting springs with optimal multi-functional properties leads to an analytically tractable problem. Specifically, focusing on a lattice with a small number of springs, we use the technique of inequalities to reduce the number variables and to compute the minimal cost of lattice fabrication explicitly.

==> anc/mathematica_4springs_combined.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    479006,       9714]
NotebookOptionsPosition[    474349,       9617]
NotebookOutlinePosition[    474748,       9633]
CellTagsIndexPosition[    474705,       9630]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Code for Graphic Visualization", "Section",
 CellChangeTimes->{{3.938115514003977*^9, 3.938115566207898*^9}, {
  3.9453804013554754`*^9, 
  3.9453804516654267`*^9}},ExpressionUUID->"fc49cbfc-ce2a-474a-b58e-\
18ec785c4719"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Case 9\n", "Subsection"],
 "Case 9.1"
}], "Subsubsection",
 CellChangeTimes->{{3.93811557542824*^9, 3.9381156275692873`*^9}, {
  3.9381157775834637`*^9, 
  3.938115800123125*^9}},ExpressionUUID->"22782d1f-0779-4a7c-bd4d-\
d5aa25f7c67f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RegionPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"0.2", " ", 
        RowBox[{"(", "x", ")"}]}], "+", 
       RowBox[{"0.1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "x"}], ")"}], "+", 
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"x", "-", 
              RowBox[{"(", 
               RowBox[{"y", "/", "2"}], ")"}]}], ")"}]}], ")"}]}], ")"}]}]}], 
      ">=", "0.5"}], ",", 
     RowBox[{"x", ">=", "0.75"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "x"}], "+", " ", "y"}], "<", "2.08"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Subscript", "[", 
            RowBox[{"F", ",", "R"}], "]"}], ",", 
           RowBox[{"\"\<(\>\"", "x"}], ",", 
           RowBox[{"\"\<,\>\"", "y", "\"\<) \[GreaterEqual] 0.5\>\""}]}], 
          "}"}], "]"}], ",", "\"\<F(x, y) \[GreaterEqual] 0.75\>\"", ",", 
        "\"\<C(x, y) < 2.08\>\""}], "}"}], ",", "Below"}], "]"}]}], ",", 
   RowBox[{"TicksStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"FontSize", "->", "200"}], "]"}]}], ",", " ", 
   RowBox[{"LabelStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"GrayLevel", "[", "0.3", "]"}], ",", " ", "16", ",", 
      RowBox[{"Directive", "[", 
       RowBox[{"FontFamily", "->", "\"\<Times\>\""}], "]"}]}], "}"}]}], ",", 
   " ", 
   RowBox[{"FrameLabel", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{"x", ",", " ", "y"}], "}"}]}]}], "]"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"da1d4660-7d2c-4191-85e7-725bdc15fd79"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{
     GraphicsComplexBox[CompressedData["
1:eJzdXHdwU8e6l3uVTUwgIFNCVyjBFNEC3kNECNUIU0IoooQARiQQikGUhKqQ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      "], {{{
         EdgeForm[], 
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          Opacity[0.3]], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJxNWHec18UR/c6CoghK0ROOdoccIL0enaPEAhEpAlIOpCO9SBPshe4pKqKh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            "]], 
           PolygonBox[CompressedData["
1:eJw1lnfYiFUYxs85lFF89lb0JZqaV+M/KZSRPTIjQrYySsn6rIZ8xhfR3iXZ
WSEqKVJJkkSkoigtxaXffd1vf9zXuZ8z3veM57mfp2b3gS0HpBDCW6AwKMCY
GUN4PuvbBt8KqsJfBq0Ybw1+hz8HPmJsCygJfwmsgjcHz8DfAJG5/bB3wz8E
I+Hfgbfh+0FPxnuBwvRNxG5LOwi7JO1w7AQfAN+TrT8DezD2N/o3uAL7SvAB
/ELQgbFm4GnNpS3G2DDafdhbwSl4H/BV8JpP4dtBHfgroDW8P2vOou2LPRk+
DVTDLgcugV8K3mPsPHAmfCj932b7uQnehb5T8FJgMXYTMA/+KpgCv57xvfBD
4GfsruAL+DrQWHcBtsCPgQd0V+B1eCXaUeARxivqnPSVgJ8NPoFvB3fBeyef
fSp2X3gfUAS7KHgQHAArGTsAmjBWFHwM/xVUh5+TvJcc8Adze4Av4RtBI8b+
xt6kvYNbsE9ivw//Rd+A3wF2wjeAhvIV7HfhR2TD76SvEG117Js1Xw5IW0F3
Cs9NXlse1IbXSf53Nc2HH2HuO/CfQHt4YzA32IcaMH6Mdj32YXCrvg020xwN
nqs30VtozY/wTmAHfC04CO8IPoevVgzA94MVwT6iu75PPhx85yfgvcCuYJ9Y
Gu3j8u3XFDN6W7DURww5rH8IclC+B9b8/ybwBaAM4+Oxvw/ew2PwJdHfmg+W
wR9nTnXahsG+rphTrMnnFyg2wPLgmK3E3MrJZyuqPcn3wbLgmC3HWPnks+qq
btT5If/Ai8mf4T/Qt0Z3BebBn6KvNm0+9hza+di1aKdjD1S8ghLRMTwbtMX+
k7Ea2juor28Gn6FU8p3oLj4Dy6PPqLMpZvoxdjcoHh2Tk+BTkmNxCuPD4D3h
Y+EzFdPRe9TeloBRWo89Hj4bdMXuhl0anMa+J9kH5XtlaLtjd4/mKTtru0yL
dOahyTGu2C6dna0d+Cv4jH3pux97VvA/ayb7pHxRMdGS8TbJZ+0IOsG76Hvg
pOKXdkTyWcaBIclvorfQnOlgNHgzWGPz4aujfedZnQc+hjUF8DzQSrESreWr
5E+MPZqsHdIEaVseKButcR3gnWlzwAnmjKCdQN8c+CQwUf6ZzLXmguQYV2xL
Iw5Hx5T8TTF6cbJmSCsUI9WSY1ixK80bKP9PfpsJ4Db4IvrqwX9T/MKb0rct
uK8pdvNkrWsafBczsc/N7mRWco5SblLfLPBEsvYpp62gnSGNyzR1Q+aj8s1F
wbmpWfK/laNawldG/+s4uC5Zo6XNykHXJmu6tFw5SrHQJjp3KCbKJseQYkca
kw+fnqzNioH20tpoX5APXZOsWdIq5cw5yZoprczNtLtF8l6k4Tcka7i0ex+4
PFmTpcXKcbcnv6neUjHdOdnn5GvKUd2SY0KxIIGqCq+SrP16wxq622QtXgfq
wi9LzrXSu6vhV4G6wfl0j7QoWnukQY3ge6Nzq/SzAXx3dC2hOfvgC6PHpLH/
Rmuqvq2ccpH+lZxrlQNqwc9PzgXKEbuk5dFaJk2rD98ZXYuob4d4tPZKg0ez
dlC0rylGCuDrs7d/ITiXPyyfCc7pY5l/b3QsKQbGwTdHa8sMMBe+ESyGvwg2
RWuitFB9FVlfIVl7pbFro2NSsbhQbx6dY3U25dQeyRok7VGOzIv2gdxM4wbD
J+h+sxhVLpkRHfvKKfLtqXqvaB8fo7NEn62yvgGejN5rFZ01ZZoavOZodE2i
t14PDkXnRO1dOUC5b1p0LlIOHMna3tFaJc0bhz08upbTHUq7tQf9WxpeT3oG
vg72mSHRNZRqJ9VEp6NrNPmScnbx5BpOtZs0oEhyDaj5qln6R9eIqg31zePR
NYh8QzVHoeQaVOOqqVQ7qaZSLaUaSrlKd6K7UM5qEf1GehvVuP8BFDBsxQ==

            "]]}]}, {
         EdgeForm[], 
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], 
          Opacity[0.3]], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJxNl3WYV1UQhpc7xkpIiO7SIC0pkoIoIiEqKGChgCCgoILd3Y3dLd2dC0su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            "]], 
           PolygonBox[CompressedData["
1:eJwt0dkuA1AUheETvIgbT2KuGmouipqFlppqqnmeX4IQQgghhBANaUMIIRXe
xb+TdfFdnZ2zh5UZDPtCac65LGTgIt25ERQggB7sogbZuMIoCtGICI5RhzzM
4gktKMENxuFBEwZxinrkYwK3eivCMt7QDh/OMKTaBmwihS5UYhEvaEMZYrhH
M7yYRwKtKEUfDuFHLoZxrr9t52k8IohihLCPWuTgBAPa1XbYQ69uYzXPmNPu
1vMOk9rNZnrAlGazHkksaDbb4Q87qEI14pjRLHbTKC6VjWVwhH7tYhls4xfd
+mMM18rKMljFBzpQjnV8oRMVeMWSbmkZfGJNtVZzgLBuYTf8wZaysJ7f2NBf
ltE7VpSl9fwHBUxM+g==
            "]]}]}, {
         EdgeForm[], 
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          Opacity[0.3]], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJxNmXn8l1MWx3/quVrQLgoRJaUilKRUtCB7mMakRiZLIX6WLNFmmxiaJqVS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            "]], 
           PolygonBox[CompressedData["
1:eJwtlFdrUEEQha/JTiQRI0aMqEgIIiJi77332GKN3ajYE3t5FhERERGx966I
iIiIP8CfYO+9N1RUNH6HmYePOcte7s7OnpnSyuryqpwsy8ogwSjLspXwjsVt
6Iu+AW3gJuu5xF3QEIphCqyFT+zdh7boC9AManKzrDPxMjSHCvYnEtfAR/Q9
GIveAn/R/6A9+iKUCNZjiKvgPfoOlKE3wy/0b+iIvgSl0Id1OXEr1IIcGA+r
4QN7d2E+ejc0hiYwDdbBZ/YeQHf0VWgJ21gPIHaAZ8lzmIfeCN/Qj2Emej18
QT+Enuhr0AqOsZ5F3An1oQi6whVoobzYH0LsAa+S5zAQ3QmeJ895ELoLvEhe
sxHoTfAd/QP6o9vB0+RvNhjdDV4mf5Pe6OvQWvdiPZ24A+pCIUzSPcEgD6bC
dsiHAhgKveB18juqthMgN2qsf82AevHP5eZnFMadThNPRS30zUk4EbWtQ1wW
ZxZEzjq7wnwvP956NPxJ/uZV5jUtipyO699Ry9pxl8nm2qJWI+Fn8podRR8J
L+oOh+FQeKcGFpt7Ul7Umx9EHwgvKodF5h6U91TzpVHDvHgjeXmc+b/k6f3o
fea9oBzkhdnQIDyx0PxN9ZZPkntPnpQX5cG9sAdusW4a3l1gruXh83DOvDcb
EVeYe1zefpvca+pR9aY8N0x3hTesv8JwdL/4Vp6eg95gvvcouZflcXlbntYs
UA/I+5oJZ+FMeEt3qjafEcVxhmZFpXlumhnqVfWkelE9q15Xj6u3S8KrykFn
y7OaJZpJmkWaKZolmiGaHZopS8x7Xr2unvkPDY+cvQ==
            "]]}]}, {}, {}, {}, {}, {}, {}}, {{
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[{320, 1, 458, 423, 469, 468, 470, 424, 320}], 
         LineBox[CompressedData["
1:eJwl1Pt/TwUYB/BtxpQQrTCSVUiXhShNbsWWXGKXVjPJ13UNu7QNbWzLdMFo
DXMn/Qe5dL9f5O+gUcqlcqlE7+e1H977PM+z8zrnfM95vt/MRHnequSkpKRC
f6aQou6gWd1XM0/+zBnOMtXsDkrUv3CO35hmNogF6t+5wEVyzDJZqL7En/xF
rtkwFqkvc5VrPGv2EEvVf/Mv15luNpJS9X/cjJvWP8dYVuiTZRdSmcE4Ks27
yjS6M5Nsas1vkbfSg1lxLrMPeV49m1PqtRzjKNs4ZP6ufJ3b1D3pxZw4h9mn
5Knnclq9ni/4nDbeN98uG+mtvp0+FJJn9jUvqot4gXb9t3zDLg6b7ZZNlMXn
ZiUF+u+SO9/jAf0e+QPfs5cPzPbJN1ilLqcirqH/kSIO6vfLnzjBSTaw3aNe
x3oaaKSJemqpoJQExeQzkxwmk80YshhOJhmk05M0utGVVEa4Zhc5UG6k0n3N
ly/J4thJntZXyZdlSfw/aqbqX5OvyAWRsXtM01fLhEzE3rGYXP0e+aZcTI16
iayVb8k1cplcLZfHPsi3ZZ18NfZAlsl6+U6873i2cl08X9kgN8f7ktXx3mVN
vAfZEp9PrpHNcb24j9ivOBeb4lpsiXPE3vCxYz+J89Oir5fFsbNs1W+L70jc
W+wJO83b5Y7YH/mVzOdL5lJglh/HxTE0mL3H/thp+Rmz49mzPJ4FdXGMbOMZ
WvWt8rj8KO6DffFdk0eYETvN0ni2rI69ktNjN+PzxTujm7pKPhmfXT4h48cp
JXZcPh7vnSk8xhhumI+Wo5hMFo/yj/kj8mEmMYIHuWL+gBzORO5nKH+Y3yfv
ZQL3MITz5oPl3TxFBgP51XyA7M947qIfHeZ3yvSUzt/T/wFz0JYN
          "]], 
         LineBox[{415, 414, 416, 471, 323, 426, 473, 472, 474, 427, 461, 425, 
          459, 460, 415}], 
         LineBox[{418, 417, 419, 475, 326, 429, 477, 476, 478, 430, 464, 428, 
          462, 463, 418}], 
         LineBox[{421, 420, 422, 479, 328, 432, 481, 480, 482, 433, 467, 431, 
          465, 466, 421}]}, {
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwl0kk7lAEAAOCvcXTs2KmnY0fHkugfdOHsmi2ytQgVKZW1xk5ZZpClkZZB
ZIupJBJNTh07dnTxPk+H9x+8p3MLLxecCIIgzFAoCAbJSQmCKwyTxxD5jNBK
lAIiFDJKG+MUMcZVXtLOJMVMUMIUT3nFNaYpJcYzXlPGDOXMEuYtFbyhknd0
EOc677nBHJ0scJN5bvGBLpaoYpHbfKSbFapZpoZVelinljXu8IleNrnLBvdI
0McX6vhMPV/p5xv32aKBbQbY4QHfecguz9mjkR884icvOOAx+zzhF4P8pokk
zRzSQjbnSecCGVwkkywucY40znKGU5wklRSOvPjHX/6QZIcEy8SJMcYoUSKM
MBz6f+sYyS9flw==
          "]]}, {
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwl0kdbCHAAwOG/p7r7CPUFlC0SSmZCiIqQkVUpZY9ChGzKyMqIlFAy0uPq
mJVbCsmKr+D1dHiPv9svJrcwvWBICKGDTxEhdPOXEBnCUKKJJZFUssijhDKq
qKGORtp4xWs6ecNb3vGeD3Tx8X8XFcIFqlnDeVazmZdMYgY7WEU7ieznHg2c
I5ezrKSQF0xkOttZwXMSKKeeu5xhOafJoYBnTGAa21jGU8ZTxm3ucIqlnCSb
fNqIJ4WtZPGEcezjJrc4QSbHWcImWhnLVEpZTAtj2MsN6qgig2MsYiOPGU0y
JSzkEaPYwzWuc5QFHCGdDTxkJElsYT7NjGA3V7hKJfM4zFzW84DhTKGYNJqI
YxeXqeUQc6gglXU0EstkipjNfYaxk4tc4iCzOMBM8uhgLb0e+uPVAX7zi5/8
4Dv9fKOPr3zhM730RAz+/g+o92fX
          "]]}}}], {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {Automatic, Automatic}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         TagBox["y", HoldForm], TraditionalForm], None}, {
        FormBox[
         TagBox["x", HoldForm], TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], LabelStyle -> {
       GrayLevel[0.3], 16, 
       Directive[FontFamily -> "Times"]}, 
     Method -> {
      "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
       "AxesInFront" -> True}, PlotRange -> {{-4, 4}, {-4, 4}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {
       Scaled[0.02], 
       Scaled[0.02]}, Ticks -> {Automatic, Automatic}, TicksStyle -> 
     Directive[FontSize -> 200]}], 
   FormBox[
    FormBox[
     TemplateBox[{
       TemplateBox[{
         SubscriptBox["F", "R"], 
         RowBox[{"\"(\"", " ", "x"}], 
         RowBox[{"\",\"", " ", "y", " ", "\") \[GreaterEqual] 0.5\""}]}, 
        "RowDefault"], "\"F(x, y) \[GreaterEqual] 0.75\"", 
       "\"C(x, y) < 2.08\""}, "SwatchLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.086] -> Baseline)], #, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1]]], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.086] -> Baseline)], #2, 
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1]]], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.086] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{1, 0.3}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{0.5}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          GrayLevel[0.3], FontSize -> 16, 
          Directive[FontFamily -> "Times"], FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
       InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 
                 TemplateBox[<|"color" -> GrayLevel[0.3]|>, 
                  "GrayLevelColorSwatchTemplate"], ",", "16", ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "]"}]}], 
               "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}, {
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Below"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.9381156364314003`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"ea816a8e-b7d7-47cf-8dbb-13ba56e91821"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"0.2", " ", 
         RowBox[{"(", "x", ")"}]}], "+", 
        RowBox[{"0.1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "x"}], ")"}], "+", 
           RowBox[{"(", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"x", "-", 
               RowBox[{"(", 
                RowBox[{"y", "/", "2"}], ")"}]}], ")"}]}], ")"}]}], ")"}]}]}],
        ">=", "0.5"}], ",", 
      RowBox[{"x", ">=", "0.75"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "x"}], "+", " ", "y"}], "<", "2.077"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{
              RowBox[{"OverTilde", "[", "F", "]"}], ",", "R"}], "]"}], ",", 
            "\"\<(\>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "2"}], "]"}], ",", "\"\<, \>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "4"}], "]"}], ",", 
            "\"\<) \[GreaterEqual] 0.5\>\""}], "}"}], "]"}], ",", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{"F", ",", "\"\<(\>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "2"}], "]"}], ",", "\"\<, \>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "4"}], "]"}], ",", 
            "\"\<) \[GreaterEqual] 0.75\>\""}], "}"}], "]"}], ",", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"OverTilde", "[", "C", "]"}], ",", "\"\<(\>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "2"}], "]"}], ",", "\"\<, \>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "4"}], "]"}], ",", "\"\<) < 2.077\>\""}], 
           "}"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"TicksStyle", "->", 
     RowBox[{"Directive", "[", 
      RowBox[{"FontSize", "->", "200"}], "]"}]}], ",", " ", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"GrayLevel", "[", "0.3", "]"}], ",", " ", "19", ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], "]"}]}], "}"}]}], ",", 
    " ", 
    RowBox[{"FrameLabel", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{"c", ",", "2"}], "]"}], ",", 
       RowBox[{"Subscript", "[", 
        RowBox[{"c", ",", "4"}], "]"}]}], "}"}]}]}], "]"}], "]"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"a0898ab4-f727-4eb1-b4d9-6f8044cbccf5"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJzVnHdU00n3/2NZe+z6aLCXNVixBLvX3dhrcNW1YFQsq4a1Ygm6ylpiWbux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      "], {{
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         Opacity[0.3], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmgn4l1MWx9973ywREiUJLUhKFJFQSWXLUoqyZCmJUiIpLRTZVSTKLklR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            "]], PolygonBox[CompressedData["
1:eJwtlnm0T3UUxe/9fpFMicxTD4mIkHlIGaKQHjIPvQyReuapQqXCKxbCSiqt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            "]]}]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
         Opacity[0.3], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHv819Mdx398z8e1cl+Ye81lZGK5k1smZSZznbDmMndmpmHG2JgZmxY2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            "]], PolygonBox[CompressedData["
1:eJwtlNOSXVEURTvJXrHtpGPbNju2q/IByZd0bFb+IbZtJ92xbXPMmudh1BkH
d2vNdXPnL5y4oGhOTk4eJCgaXGEvN0uhNl4dVuLHoD3eEc7j66An3hsu4xug
BF4K9uPLoAneEFbjp5K9EZxMftYPHwBX8Y3QEm8Ka/AzMAIfBTfxzfAdfsJO
WAyDeTcUruOb4B28gS2wFbrwrhtcxNfDDLxFeOynUAmvAofxFcl7rQlHk/c8
E28L5/BnyWtrDqeT1zgVrxU+m0dQB68Hx/FVMB1vHN77ExiLf+C6DQqgLPfl
4SC+HFrhbeAsvha+wSdYBDsy/wLbs2dv4X2213z4mD3Lz+aYxlj14QT+GMbh
X7OxCqFBeM1aq75pF16D5tae+4ZrrNpegSl4VTiCP4QO4TPS2SgTP7I5CrMa
zcUHwjX8FfzOaqja7YL+vJsDL5MzMCT8G32rmvbCZ8OL5IwNCmdGWdGYY/DR
cAu/DV3xWfA8ueY9whlQ7S8lz9UnvBfNmRfOmLKlMT5nNSrIzrhzOPPK+gUY
ic+D18mZHB7OoLJ3I/ndsLDrm9bhzClrqmmzcCaUBWUoN1wj1UY9MQkvDQfw
+1Am3FPqJT0rgv/hugT2wATuc8J+N/msuof3qjOrFs64sq2aTcQD9uH3oHi4
59XrejYe/5XV5g5M5r4CHMIfJJ9tp/BZ6IxLhsfUWOr5v9kY+u1uKBZeo9am
/5Ry4T1qb8p83XAPqXfUMxXDPaFe0Jw1wplT1tSTlcNr0lrUszqLf9lcOpP/
clqqGQ==
            "]]}]}, 
        {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
         Opacity[0.3], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNlmWUV1UUxf+A7xKCCBaChfrZ7u5YNnYTSncN3c3QQ4ykgEpIg4IIjAKi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            "]], PolygonBox[CompressedData["
1:eJwtk1tLVlEQhjflDARBEASCVtq5NKNIii8KoyjMjna00soOdtQLf4JERIRI
lJGWHX6A11125UUgiVEURVIUZXayzKzInuFdFw/zrO/be61ZM7OL65uqGydk
WZaDPKj1LKuDR5ZlzbAL74Ip8Jz1IeJh6MfPQwk+C77hv2EVvhB+4S9greuZ
+O81rMdL4Q/+Fq7ilfAB/256twi+mPbYiC+Gv/h72I7fhEnwmPURYj08ib2g
AT8Jr/D7sBXvBIc+1suI82DEdIc1+CIYM72zBJ8LP0w1WIkvgFH8mSmXOa5c
I6e4y2wYNt3pOH7Cdfdu097F8NV0xma8AyZCL+ty4nz4abrDUfyY66x7sA+/
A9NggPUV4gZ4Zzozci2Ej6ac49m98MD0Tuw9Az6Zzoi7T4chUw2itztduUaP
b8EO19mTibdht6uWU4ntcB3+mXp2Dd8E46bf7uI10IPnE89Bo6t3D+EUfto1
C5HjGfysaxbinejtNlcvo8c3oAUGWWepdlWu2Ywa7nedGWe94bc9KefI9SXr
y8TVyWOm2vB16dmY2Va8ItU2enQw7g4FqcbVqSZRi6cx88SlaZai5jFbW1zf
gqdcy1JvI+cL+PI0q1Hzi/iKtFf05BKeS9/WZ9OszXR5zFzkcsBVu8jpP/O3
hM0=
            "]]}]}, {}, {}, {}, {}, {}, {}}, {
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl1XeAznUcwPFzjkooI/u4U84W2XUauLPipLhTRp1QdHcpsnc2ISLRpL3s
3d57762inIqQsl+f/PHy/v4+fs9zz3P3/T5Pam5Bj/wiCQkJ//knUWNdnFKU
pwqp1KYRzWlDJlnkMIB8xjKLpaxiDWvZRRlPnlY0IaEW55HrOlfP0lRNoQb9
XV+npbS6JlONfq6v1TO1slaiIr1d99HTdIau0l5cbd1Tr9H7tbd212zN0hxd
oj20i3bXznqFLtQszdCu2l676WztrJdpR71UO+lMzdCLtJ1eqO01n7y4n7Zc
HI/hEobSklY0owXNuZHtHv8cYxntep8/yhbrP7WyFjFLoAH1KTSvZL6Lnexj
L7+ZH9Id/MSP1I3n4SDP8DRDqc2tnusWhlHAzZQ3/8XzDLfeqSP0JrM6rCOP
/eQzyP/V0yMcpSK/e8wG3aMj4/mtz2dT/DwGmw3XG7SxJmpRqlj/5TFb9W8d
YzbOugXPM54FZhO0JcVjD8ResT7g/hf1kI43m2ydzitMYaHZVG3D6dZnUN36
sPtf02M6yWyOdSZvMJdFZvO0A2dbl4k9G4eGd+K1M9Vsaewj3uNu7jJbFnuN
c6wrkGqdxAfxGphp9nDsWz7jEZaaPRp7mCrWVTnXuiSfU5pZZo/F2eALHo+f
afZEnCNqxmPizMVr5kvKMtvsSR3AV1wffytvZR3r2cBGNrGZLWxlG9tZzUqW
MJMx5JFLNt3IIJ1mNCSNmn63KVoj9rImazmtpiW1kB3WB2JP8BTl+Nlstxby
Dd/G75JfzffoH3zH9/zAP7F/qB+PjT0c9/Jv7CcaxfmI98xt3OH3MSLm2kQb
6gWxV3WMNonzqY21afwfQ+Ksx7mnNW1Ij/PBy/GzvLYJcd6tnyU58dTnbKZZ
h/iMo3R8BnLUfKLOck9buli308t1gb5NJ65y3U2v1K6aQhF6uu5FWcrFuY1z
ZH673hePI4c5rrNjX8SZYbrrlfopn1CC/mZ9ta/20X5xRvRjijHN9UP6ER/y
ACvMHozXxb0scb1C3+celrteHu8nzgOLXS/Wd7kz7nG9SN/iTU74fUwxm2/d
Mf4+THZ93Px16yOxX+L7gBLx2Wo2I57Lerq+Gu+dZa6naWtein3hcePMJlm3
YiJjXR80f8F6v1aN92mWFJ/N1qOZbz1Kt9GUkYwy2+v+zbH/9IQe51jsH4Yx
Lz5HdSMNKIj9Zrbb/eutd2kFPRx7gzSGMDe+C7Se1tLaWpc6DGRtnFkdFGdY
B+saVvM1A9ntLBUj6dTXxf/f7ycBhoHpzw==
          "]]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl0ttWDHAUB+D/mJlEKipEqRlEETkUU4g05Zh0dAprdeWKGw/glAqvkIqS
B+gBeoAewHLtFoNQiL5ZLr71W3tf7v1LDt7rvhsJIUzyMhrCGJOxED7ymQyf
+MoXLsVDWJDf+cZPftBpvyR/scgffnPZ/q/8xzIRc6CLKDFWkUOcbnJZw2ry
WEsP+RSwjvUU0ksRxWxgIyX0sZlSNrGVLfRTzjbKqKSCKyTZToKd7OAqu9hN
FTVUc4291LKH/ezjOgc4SB2HOcQNGjhCPSmOMkATx2jkBMe5yUlO0cxpWrhF
mjZaOUM7tznHec5ykQt08N7dJ3jIIx7zhCGeMswIozzjOS94wH3uMJD9JWlS
1JKghNzsv/UmwwfeMc8cs7xlhjdMM8VrXmW7xgTj0f/9WwESmkKw
          "]]}, 
        {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl0klTzgEAwOG/Qz5FlreEZF/KEkqSpZQoQqm35V1a6S1Rr0gLopJQlCWd
OnVx6eBgxoxp9EX6DibPjMNz/Z1+oXB7eduGIAgWqUsJglriJEgyzBjvmGOB
RZb4zjI/+MkvfrPCH/6yyjoXN2owzXsGeMIF3rKNPRQxxXnaaOUW37jNY/o5
xxvS2c1ZJimkhWaqmOcmj0hSwGvSyCKfCc4QJ8Z1vnKDPnrJY5wQuzjFGKeJ
EqGCL1TykAec5BVbyeQEL8mliUau8plr9HCf44yyhZ0c5QXHaKCeK3yinG66
yOE5m9nBEZ6RTZg6SpmjjASdHGaETWznIMMcopY7lDDLZe5xlwMMkUoG+xhk
PzVUc4mPFNNBO3t5ygdmCFjzSYwoEZpopIF6win/H/0HvW1MqA==
          "]]}}}], {}}, InsetBox[
     TemplateBox[{
       TemplateBox[{
         SubscriptBox[
          OverscriptBox["F", "~"], "R"], "\"(\"", 
         SubscriptBox["c", "2"], "\", \"", 
         SubscriptBox["c", "4"], "\") \[GreaterEqual] 0.5\""}, "RowDefault"], 
       
       TemplateBox[{"F", "\"(\"", 
         SubscriptBox["c", "2"], "\", \"", 
         SubscriptBox["c", "4"], "\") \[GreaterEqual] 0.75\""}, "RowDefault"], 
       TemplateBox[{
         OverscriptBox["C", "~"], "\"(\"", 
         SubscriptBox["c", "2"], "\", \"", 
         SubscriptBox["c", "4"], "\") < 2.077\""}, "RowDefault"]},
      "SwatchLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.17900000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1]]], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.17900000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1]]], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.17900000000000002`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.3}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          GrayLevel[0.3], FontSize -> 19, 
          Directive[FontFamily -> "Times"], FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
      
      Editable->True,
      InterpretationFunction:>(RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 
                 TemplateBox[<|"color" -> GrayLevel[0.3]|>, 
                  "GrayLevelColorSwatchTemplate"], ",", "19", ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "]"}]}], 
               "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->1,
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       TagBox[
        SubscriptBox["c", "4"], HoldForm], TraditionalForm], None}, {
      FormBox[
       TagBox[
        SubscriptBox["c", "2"], HoldForm], TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   LabelStyle->{
     GrayLevel[0.3], 19, 
     Directive[FontFamily -> "Times"]},
   Method->{
    "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
     "AxesInFront" -> True},
   PlotRange->{{0, 2}, {0, 2}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.02]}},
   Ticks->{Automatic, Automatic},
   TicksStyle->Directive[FontSize -> 200]],
  InterpretTemplate[Legended[
    Graphics[{
      GraphicsComplex[CompressedData["
1:eJzVnHdU00n3/2NZe+z6aLCXNVixBLvX3dhrcNW1YFQsq4a1Ygm6ylpiWbux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       "], {{{
          EdgeForm[], 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Opacity[0.3]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmgn4l1MWx9973ywREiUJLUhKFJFQSWXLUoqyZCmJUiIpLRTZVSTKLklR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             "]], 
            Polygon[CompressedData["
1:eJwtlnm0T3UUxe/9fpFMicxTD4mIkHlIGaKQHjIPvQyReuapQqXCKxbCSiqt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             "]]}]}, {
          EdgeForm[], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Opacity[0.3]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmHv819Mdx398z8e1cl+Ye81lZGK5k1smZSZznbDmMndmpmHG2JgZmxY2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             "]], 
            Polygon[CompressedData["
1:eJwtlNOSXVEURTvJXrHtpGPbNju2q/IByZd0bFb+IbZtJ92xbXPMmudh1BkH
d2vNdXPnL5y4oGhOTk4eJCgaXGEvN0uhNl4dVuLHoD3eEc7j66An3hsu4xug
BF4K9uPLoAneEFbjp5K9EZxMftYPHwBX8Y3QEm8Ka/AzMAIfBTfxzfAdfsJO
WAyDeTcUruOb4B28gS2wFbrwrhtcxNfDDLxFeOynUAmvAofxFcl7rQlHk/c8
E28L5/BnyWtrDqeT1zgVrxU+m0dQB68Hx/FVMB1vHN77ExiLf+C6DQqgLPfl
4SC+HFrhbeAsvha+wSdYBDsy/wLbs2dv4X2213z4mD3Lz+aYxlj14QT+GMbh
X7OxCqFBeM1aq75pF16D5tae+4ZrrNpegSl4VTiCP4QO4TPS2SgTP7I5CrMa
zcUHwjX8FfzOaqja7YL+vJsDL5MzMCT8G32rmvbCZ8OL5IwNCmdGWdGYY/DR
cAu/DV3xWfA8ueY9whlQ7S8lz9UnvBfNmRfOmLKlMT5nNSrIzrhzOPPK+gUY
ic+D18mZHB7OoLJ3I/ndsLDrm9bhzClrqmmzcCaUBWUoN1wj1UY9MQkvDQfw
+1Am3FPqJT0rgv/hugT2wATuc8J+N/msuof3qjOrFs64sq2aTcQD9uH3oHi4
59XrejYe/5XV5g5M5r4CHMIfJJ9tp/BZ6IxLhsfUWOr5v9kY+u1uKBZeo9am
/5Ry4T1qb8p83XAPqXfUMxXDPaFe0Jw1wplT1tSTlcNr0lrUszqLf9lcOpP/
clqqGQ==
             "]]}]}, {
          EdgeForm[], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Opacity[0.3]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNlmWUV1UUxf+A7xKCCBaChfrZ7u5YNnYTSncN3c3QQ4ykgEpIg4IIjAKi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             "]], 
            Polygon[CompressedData["
1:eJwtk1tLVlEQhjflDARBEASCVtq5NKNIii8KoyjMjna00soOdtQLf4JERIRI
lJGWHX6A11125UUgiVEURVIUZXayzKzInuFdFw/zrO/be61ZM7OL65uqGydk
WZaDPKj1LKuDR5ZlzbAL74Ip8Jz1IeJh6MfPQwk+C77hv2EVvhB+4S9greuZ
+O81rMdL4Q/+Fq7ilfAB/256twi+mPbYiC+Gv/h72I7fhEnwmPURYj08ib2g
AT8Jr/D7sBXvBIc+1suI82DEdIc1+CIYM72zBJ8LP0w1WIkvgFH8mSmXOa5c
I6e4y2wYNt3pOH7Cdfdu097F8NV0xma8AyZCL+ty4nz4abrDUfyY66x7sA+/
A9NggPUV4gZ4Zzozci2Ej6ac49m98MD0Tuw9Az6Zzoi7T4chUw2itztduUaP
b8EO19mTibdht6uWU4ntcB3+mXp2Dd8E46bf7uI10IPnE89Bo6t3D+EUfto1
C5HjGfysaxbinejtNlcvo8c3oAUGWWepdlWu2Ywa7nedGWe94bc9KefI9SXr
y8TVyWOm2vB16dmY2Va8ItU2enQw7g4FqcbVqSZRi6cx88SlaZai5jFbW1zf
gqdcy1JvI+cL+PI0q1Hzi/iKtFf05BKeS9/WZ9OszXR5zFzkcsBVu8jpP/O3
hM0=
             "]]}]}, {}, {}, {}, {}, {}, {}}, {{
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], 
          Line[CompressedData["
1:eJwl1XeAznUcwPFzjkooI/u4U84W2XUauLPipLhTRp1QdHcpsnc2ISLRpL3s
3d57762inIqQsl+f/PHy/v4+fs9zz3P3/T5Pam5Bj/wiCQkJ//knUWNdnFKU
pwqp1KYRzWlDJlnkMIB8xjKLpaxiDWvZRRlPnlY0IaEW55HrOlfP0lRNoQb9
XV+npbS6JlONfq6v1TO1slaiIr1d99HTdIau0l5cbd1Tr9H7tbd212zN0hxd
oj20i3bXznqFLtQszdCu2l676WztrJdpR71UO+lMzdCLtJ1eqO01n7y4n7Zc
HI/hEobSklY0owXNuZHtHv8cYxntep8/yhbrP7WyFjFLoAH1KTSvZL6Lnexj
L7+ZH9Id/MSP1I3n4SDP8DRDqc2tnusWhlHAzZQ3/8XzDLfeqSP0JrM6rCOP
/eQzyP/V0yMcpSK/e8wG3aMj4/mtz2dT/DwGmw3XG7SxJmpRqlj/5TFb9W8d
YzbOugXPM54FZhO0JcVjD8ResT7g/hf1kI43m2ydzitMYaHZVG3D6dZnUN36
sPtf02M6yWyOdSZvMJdFZvO0A2dbl4k9G4eGd+K1M9Vsaewj3uNu7jJbFnuN
c6wrkGqdxAfxGphp9nDsWz7jEZaaPRp7mCrWVTnXuiSfU5pZZo/F2eALHo+f
afZEnCNqxmPizMVr5kvKMtvsSR3AV1wffytvZR3r2cBGNrGZLWxlG9tZzUqW
MJMx5JFLNt3IIJ1mNCSNmn63KVoj9rImazmtpiW1kB3WB2JP8BTl+Nlstxby
Dd/G75JfzffoH3zH9/zAP7F/qB+PjT0c9/Jv7CcaxfmI98xt3OH3MSLm2kQb
6gWxV3WMNonzqY21afwfQ+Ksx7mnNW1Ij/PBy/GzvLYJcd6tnyU58dTnbKZZ
h/iMo3R8BnLUfKLOck9buli308t1gb5NJ65y3U2v1K6aQhF6uu5FWcrFuY1z
ZH673hePI4c5rrNjX8SZYbrrlfopn1CC/mZ9ta/20X5xRvRjijHN9UP6ER/y
ACvMHozXxb0scb1C3+celrteHu8nzgOLXS/Wd7kz7nG9SN/iTU74fUwxm2/d
Mf4+THZ93Px16yOxX+L7gBLx2Wo2I57Lerq+Gu+dZa6naWtein3hcePMJlm3
YiJjXR80f8F6v1aN92mWFJ/N1qOZbz1Kt9GUkYwy2+v+zbH/9IQe51jsH4Yx
Lz5HdSMNKIj9Zrbb/eutd2kFPRx7gzSGMDe+C7Se1tLaWpc6DGRtnFkdFGdY
B+saVvM1A9ntLBUj6dTXxf/f7ycBhoHpzw==
           "]]}, {
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], 
          Line[CompressedData["
1:eJwl0ttWDHAUB+D/mJlEKipEqRlEETkUU4g05Zh0dAprdeWKGw/glAqvkIqS
B+gBeoAewHLtFoNQiL5ZLr71W3tf7v1LDt7rvhsJIUzyMhrCGJOxED7ymQyf
+MoXLsVDWJDf+cZPftBpvyR/scgffnPZ/q/8xzIRc6CLKDFWkUOcbnJZw2ry
WEsP+RSwjvUU0ksRxWxgIyX0sZlSNrGVLfRTzjbKqKSCKyTZToKd7OAqu9hN
FTVUc4291LKH/ezjOgc4SB2HOcQNGjhCPSmOMkATx2jkBMe5yUlO0cxpWrhF
mjZaOUM7tznHec5ykQt08N7dJ3jIIx7zhCGeMswIozzjOS94wH3uMJD9JWlS
1JKghNzsv/UmwwfeMc8cs7xlhjdMM8VrXmW7xgTj0f/9WwESmkKw
           "]]}, {
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]], 
          Line[CompressedData["
1:eJwl0klTzgEAwOG/Qz5FlreEZF/KEkqSpZQoQqm35V1a6S1Rr0gLopJQlCWd
OnVx6eBgxoxp9EX6DibPjMNz/Z1+oXB7eduGIAgWqUsJglriJEgyzBjvmGOB
RZb4zjI/+MkvfrPCH/6yyjoXN2owzXsGeMIF3rKNPRQxxXnaaOUW37jNY/o5
xxvS2c1ZJimkhWaqmOcmj0hSwGvSyCKfCc4QJ8Z1vnKDPnrJY5wQuzjFGKeJ
EqGCL1TykAec5BVbyeQEL8mliUau8plr9HCf44yyhZ0c5QXHaKCeK3yinG66
yOE5m9nBEZ6RTZg6SpmjjASdHGaETWznIMMcopY7lDDLZe5xlwMMkUoG+xhk
PzVUc4mPFNNBO3t5ygdmCFjzSYwoEZpopIF6win/H/0HvW1MqA==
           "]]}}}], {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> 1, Axes -> {False, False}, 
      AxesLabel -> {None, None}, AxesOrigin -> {Automatic, Automatic}, 
      DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
         HoldForm[
          Subscript[$CellContext`c, 4]], None}, {
         HoldForm[
          Subscript[$CellContext`c, 2]], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], LabelStyle -> {
        GrayLevel[0.3], 19, 
        Directive[FontFamily -> "Times"]}, 
      Method -> {
       "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
        "AxesInFront" -> True}, PlotRange -> {{0, 2}, {0, 2}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {
        Scaled[0.02], 
        Scaled[0.02]}, Ticks -> {Automatic, Automatic}, TicksStyle -> 
      Directive[FontSize -> 200]}], 
    Placed[
     Unevaluated[
      SwatchLegend[{
        Directive[
         EdgeForm[
          Directive[
           Opacity[1], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]]], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Opacity[0.3]], 
        Directive[
         EdgeForm[
          Directive[
           Opacity[1], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]]], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Opacity[0.3]], 
        Directive[
         EdgeForm[
          Directive[
           Opacity[1], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]]], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Opacity[0.3]]}, {
        Row[{
          Subscript[
           OverTilde[$CellContext`F], $CellContext`R], "(", 
          Subscript[$CellContext`c, 2], ", ", 
          Subscript[$CellContext`c, 4], ") \[GreaterEqual] 0.5"}], 
        Row[{$CellContext`F, "(", 
          Subscript[$CellContext`c, 2], ", ", 
          Subscript[$CellContext`c, 4], ") \[GreaterEqual] 0.75"}], 
        Row[{
          OverTilde[C], "(", 
          Subscript[$CellContext`c, 2], ", ", 
          Subscript[$CellContext`c, 4], ") < 2.077"}]}, LegendMarkers -> 
       Automatic, LabelStyle -> {
         GrayLevel[0.3], 19, 
         Directive[FontFamily -> "Times"]}, LegendLayout -> "Column"]], {
     Right, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.938115646545211*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"bf4496f7-ebf3-47e7-9ef1-9f02a311277a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Case 9.2", "Subsubsection"]], "Subsection",
 CellChangeTimes->{{3.9381156796587687`*^9, 
  3.9381156820005627`*^9}},ExpressionUUID->"8e79d4a0-028a-4a2f-97f9-\
a4cb4c12da54"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"0.2", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "y"}], ")"}]}], "+", 
        RowBox[{"0.1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"x", "+", "y"}], ")"}]}], ")"}], "+", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "/", "2"}], ")"}], "+", "y"}], ")"}], ")"}]}]}], 
          ")"}]}]}], ">=", "0.5"}], ",", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ">=", "0.75"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"3", " ", "x"}], "+", 
        RowBox[{"2", " ", "y"}]}], "<", "2.077"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{
              RowBox[{"OverTilde", "[", "F", "]"}], ",", "R"}], "]"}], ",", 
            "\"\<(\>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "2"}], "]"}], ",", "\"\<, \>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "4"}], "]"}], ",", 
            "\"\<) \[GreaterEqual] 0.5\>\""}], "}"}], "]"}], ",", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{"F", ",", "\"\<(\>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "2"}], "]"}], ",", "\"\<, \>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "4"}], "]"}], ",", 
            "\"\<) \[GreaterEqual] 0.75\>\""}], "}"}], "]"}], ",", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"OverTilde", "[", "C", "]"}], ",", "\"\<(\>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "2"}], "]"}], ",", "\"\<, \>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "4"}], "]"}], ",", "\"\<) < 2.077\>\""}], 
           "}"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"TicksStyle", "->", 
     RowBox[{"Directive", "[", 
      RowBox[{"FontSize", "->", "200"}], "]"}]}], ",", " ", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"GrayLevel", "[", "0.3", "]"}], ",", " ", "19", ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], "]"}]}], "}"}]}], ",", 
    " ", 
    RowBox[{"FrameLabel", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{"c", ",", "2"}], "]"}], ",", 
       RowBox[{"Subscript", "[", 
        RowBox[{"c", ",", "4"}], "]"}]}], "}"}]}]}], "]"}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.938115764048779*^9, 3.9381157641476307`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"2754ccf8-ab59-4fcb-8f7d-bf9c953464f6"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJztXHdUlNe2H2MlcawxKmhid7AmBjAadatjbLEMEY2xjCUWFGKLUQeNgspg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      "], {{
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         Opacity[0.3], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxVmQnYz8UWx2d+IVIqRBHpos2WLBUhS5You0jxRim7SlkvoZ2QfYms0SaV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            "]], PolygonBox[CompressedData["
1:eJw1ledviFEUxt97W1tpzRpFW6s1qqjZ1qjRqtHWKFqrQpoYVatJE0kTHxoR
EfHJf0Bsib2JD3yxZ4ktxAghhAh+T8714ZfznHfde8957n2TK6pKVvsoilZB
LFxxUXQA+sJgGMvN+8RiKIJr0IVrnYm7eD4NHQcDycdACtpBGno0nIZ08rHO
3nkBk8nnEUfy/nD0MCgknwq/4ToMh2S4CQO4P544AU45G1NjJcJl2Au9IVPz
5l4LGIDOhV7oRpCOzoau6H3EDpGNMZH8KXEOzNZ18jJYgm4B/dFJ0Jznx2kN
6I9h7GFQSD7F21q0hp+wkXwnsYFrF4mDyCcRP5F/J24g30G8GtnabqDznK3x
M6zj2jbibu439lYj1UZr2AMZ3mqhOXl0FhQ4q3kRegZ0dzZmqbeeqpcLoSP5
S2JrGAJvYS3XthLL+d5Q9AN0CeSrLt5qrNouCL1sDRnOejoOvV+9iuydluSJ
MNRZD4rRl1QDKIOm3uagsfvBLfmEPJUYC6+hmnyL5sA3O6E/qC+Q5exbu4M3
9E2N9Z7YztmYMeRzYbGzHqoXv4jdnPXkWei5el2qmnurkWozE+bLm5AZ2Tf6
oMuhAp0Dy9DHwtyq9V3yWXoGPQIWoe8Sm+hZqCK/ELywmajNdj70vo5YQJ4P
LZ3tiRXoM2Fv1Tjzxh9ICR5Zxf1zxBPc30RcSX42eKVWayAvgZjwznL08dDb
9fI4eTb0dDZn1foNMd5ZzZeSH5ZfeH518OoPYpIzz8qbX4hdnHl0Pfk37SvY
rhp584y8Ml09QD8iNoPK4LV3xARnnqsgb3C211aoht48I69M0zfkfWij3jjr
xTRvWj1Zg36ivQD10MqbZ+QVnUntvfVAtdeeaOuthpvCmo46OyOy/+8JdJ43
L2jOg9G53tainmZqr3ubm2qsWt4O3lVNY73VULVTT//CHRjp7Iw66eyMyg2e
jvd2pugs0Z56pee87Q315AhM8uZVefJE8GRO8HwP9EHFyMZo480TtaEnzbx5
tjrU/GDoSWV451DogWqfRv441LQ+eGBf8LS8rDOznTcP14U9pX9Dd2/e1z+i
uTfPyWvqmc7W5xDn7IxN8ObxmuAhnV06c3TW6AxL9jYnzWUU8Z6zf5D+PcmR
9TrV279FPY/QD509q3/W1+DJ7WGP/ANGFqFK
            "]]}]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
         Opacity[0.3], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxVmHn8l1MWx/O9j33fEmUpQrINg8EQmSIKpTEYY2eYjGWsMyaRNaUFadGm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            "]], PolygonBox[CompressedData["
1:eJwt0edOQkEQhuGFPYJ0sIuVpiCIHbGLFP3NJXgBeuOGGGNMBEXfzX4/njNn
T5ndmSk8vw5fwsaYIgLUuBzD4scaUyeeIMAv613iEcKYWP9uG+/Wf3OPDubw
zbNHYgtRLOIUBXzwboaYxyUSyrFCbCOGN9ZLxHPMKucarpBUjn3ldLmmrFeJ
F4hjxPqAeIYI/livE6+Rwqf19w39m9LeZYytP0NXNbla5omHeAj8fQgD9ALf
vAXtVVTuiGov4cv6HrhalpFTTXe4RQZZbOAGaf3jat1T75OazZZqs9r7Sb01
qn1Hs4lrVpvqpZtZRTWEVKPbq6nepDWLqmaf0Nn6qs2d8R+fniu8
            "]]}]}, 
        {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
         Opacity[0.3], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNlelOU1EUhRu9L+IrmSjSWigdsEAplSqVCtUiOCAtKKLU1lZAUBTFH86z
xnme53mMMfoMrp37kdwfX3rP6R7WXufc3CXhjqXJRT6frywWizeOz/dW5ERQ
LBPLRaOoEytEA3u2DrFXL6Lk2P8xkRBtYlD0ioCIiJXExYi12hNiXDSJDtEi
Wqlhcc3shanRym+UHOvvp1/Uk9OIxqSIUyNFvsX2iTx9NvJreZ2inbwpUSav
W6wVXSJDXBoPQvTbLAb4f1pUyatHawj/GjweB/Gllxg/6wgzh9Eex6dm6gSZ
N+LxPYqmJF42Eh9D92p0T+J7zuNpC/ltrOPUaWedoqbp3I7WPPtt+JQmJsmz
9TqAj5vwz/xYR91Oj6YMGvt5tvwK6zS+dhMzg79bxA70LOjKoW2r6BFZenTR
v8R5my9jjnsPEpxVFm0JZrO5dooC6wJzpNA4QN291F0l9oht9N7tuHfCYofR
azOMsrb8GlqzzFokfpfjvj8B9A55dBXQUMcZN1BrmPoj6Oghb4zcPubJo2uU
vEF8NA830DuArhHqFJkng792F0PMPc7sAWr42SvhcwmPbA67C3Yn1uDHNJqr
PK8nd4KaOZ6b8Go/uix2hni7e3ZX0sROklumn/U6K77gxWHx1XOeU/h5VPzA
x0viOzPbu7Fwr6+KD2i/IN5Ro0I/63VdHHfce3BNPEfzZ3GOc7AaH6lzUTzl
/P+KR/j+R9zH+zPiMR7uo5/1+iYuc56/xR3OvEJcP57V8Mr0vkdzlf2s5wzs
/v8Tpx33LtTYt9yD4pPjvmdX6G19Tzru98PO6oWYR/8D8Zpc+7bcJuaZmGMu
8+AhPpzHI/PnlnjJOVqNY9Qx7ffQ/0TMMu9d8QpPfoobjnuvbe8I+3N4WuS8
y5zrPL6b5lPMb7OfEL8c932Yxd8hdB1C2036Wa//C4MEjA==
            "]], PolygonBox[CompressedData["
1:eJwt0ctKQlEUxvFD+CD1Sj6Ck2Y5cSZYVOTlZGVaB4IgQiqUhDTJsrumdjHN
bCyJUUhQvUH/Bd/gt9ls9llr7e9MBYL+mQnHcSbhwwHLF7YwjXdUMY8NjHCN
JWziEw0kkEEfb1hDDDXUEYeHK5SQVo0THOvbWTzhUrVXcIYi1jVDAd/YQRhD
nGMBSXzgBlGs4h6nmn1ZtXK6azV7eFWvRXQ0s6c3HGEfLlL4xQNCyOIHTWW1
q+wqmFOGNuutsrCZ8xhjWzVsf6HedvaoHlm9qaUeVjuCLl70FutxpxlT+gcD
lHXXVdaHysIyf8Yf9pSR7dvK0s7+ASJRWdg=
            "]]}]}, {}, {}, {}, {}, {}, {}}, {
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwt0MtKAmEAhuFRS0sIWrkyUAhadNQ2urDIyr0GdhDLvAC9LaOwsDtIWluQ
i2xR3odlT9ji4f3mn4FhJt1sV1qhIAiqhPnbyyRZY4clh4+M+eTYg19a0p6u
6jkXnBGhRoIP95v6oGl9D81e1KBrP3NqFzlklyNGzq/1XlP6plMu7VvtU7UL
7JFln6HzK73TpA50Qt3u6BNlO0eeDBVO+Hbvhxc2Xb/qlm5zY6/oBuscuI77
lKIu6gIxoswzR+T/n/4CwscjWg==
          "]], LineBox[CompressedData["
1:eJwt0rdO1XEcxuH/ISoozYJRIdEoEcuCA6BRBhwMCIolMuFkARsgVQG5Aa7A
OzAxYTBRAWmaGIoKgyZiDDBYsNJ7EXkGhief9/s7J2c6e6+UXCwOBUHQQRSR
JHp4zImwIHivx/WDpmsel9jNHvq9Z+hHfU0DJ92fNEVTCeMeIfaRyKDP7+qA
dvKEq+51DNlZeppMvri7eEq2O4c0jrKB+6xnP89855p+1R0aQTXhJPHN+zCl
9nft5jnX3Rv5Yf+izP6pPTRS4N7Eb/uM5nKWyxygyXuh/tGdGkUNkRyk2fsN
/au7NIZaojnEC+83dUTjdTMPiOUwLd5v6agm6Btt5ba9hTF7gnJ7XN/Sxh33
VibtaSrsKX1HO0XubczYc1Tas9pLB8XuOObtRarsBe3jJSXu7SzZ5/Q8R3jl
HvVfOqVjOs4Ek0wxzQyzzDHPAossscw/VvhP4HdCjJif6aaRRzyknjpKKSCf
C2SRwTGSSSKBWGKIXvvfrwLWiGUM
          "]]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl0TdOF3AABeCfyAgJLtLLn96RLtJ77466cADKAeigXIBEZ1dZOAFwBXrv
JeECsPElDF/e+vJeZGJqbPJDCGGRuagQZnn+GMKn6BDiqeUzrbTQThtfyGGY
bL6SQC9plJPHCLnUkUgf6VRQwCj5fCOJfjKopIgxCqknmQEiVFHCOMU0kMIg
mVRTxndKaSSVIbKooZseOuiikyaaiePFDq/2iJURqunlJzOs8pcNttnngEOO
OOaEU84454JLrrjmhlvuuOeBR57YY4v//GGFaX7QQxUZxPCi5z277LDJP9ZZ
4ze/WGWFZZZYZIH5qPf/3wDh1joc
          "]]}, 
        {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl0McuA2AAAOBf0hfxShJqNA49uSAOEhGJc58EtWq1Vs3arT1rF1Vb38CX
OHwv8NXGO+s6akIIrTREQqgnRpw22umimx566SNBihzrHPDFOGecssYnY1xS
oMo+d9yyygujTLHMEys8s0SeD0Y44Zgs7wxzwS6/7HHDNYuUSDLJPA8s8Mgc
O7wxxBGHzFJhkHO2+GGbIlfMcM8AE2xQZpNXpsnwTZp+WmimiUaikf/zP4c0
Rvs=
          "]]}}}], {}}, InsetBox[
     TemplateBox[{
       TemplateBox[{
         SubscriptBox[
          OverscriptBox["F", "~"], "R"], "\"(\"", 
         SubscriptBox["c", "2"], "\", \"", 
         SubscriptBox["c", "4"], "\") \[GreaterEqual] 0.5\""}, "RowDefault"], 
       
       TemplateBox[{"F", "\"(\"", 
         SubscriptBox["c", "2"], "\", \"", 
         SubscriptBox["c", "4"], "\") \[GreaterEqual] 0.75\""}, "RowDefault"], 
       TemplateBox[{
         OverscriptBox["C", "~"], "\"(\"", 
         SubscriptBox["c", "2"], "\", \"", 
         SubscriptBox["c", "4"], "\") < 2.077\""}, "RowDefault"]},
      "SwatchLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.17900000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1]]], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.17900000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1]]], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.17900000000000002`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.3}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          GrayLevel[0.3], FontSize -> 19, 
          Directive[FontFamily -> "Times"], FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
      
      Editable->True,
      InterpretationFunction:>(RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 
                 TemplateBox[<|"color" -> GrayLevel[0.3]|>, 
                  "GrayLevelColorSwatchTemplate"], ",", "19", ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "]"}]}], 
               "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->1,
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       TagBox[
        SubscriptBox["c", "4"], HoldForm], TraditionalForm], None}, {
      FormBox[
       TagBox[
        SubscriptBox["c", "2"], HoldForm], TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   LabelStyle->{
     GrayLevel[0.3], 19, 
     Directive[FontFamily -> "Times"]},
   Method->{
    "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
     "AxesInFront" -> True},
   PlotRange->{{0, 2}, {0, 2}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.02]}},
   Ticks->{Automatic, Automatic},
   TicksStyle->Directive[FontSize -> 200]],
  InterpretTemplate[Legended[
    Graphics[{
      GraphicsComplex[CompressedData["
1:eJztXHdUlNe2H2MlcawxKmhid7AmBjAadatjbLEMEY2xjCUWFGKLUQeNgspg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       "], {{{
          EdgeForm[], 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Opacity[0.3]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxVmQnYz8UWx2d+IVIqRBHpos2WLBUhS5You0jxRim7SlkvoZ2QfYms0SaV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             "]], 
            Polygon[CompressedData["
1:eJw1ledviFEUxt97W1tpzRpFW6s1qqjZ1qjRqtHWKFqrQpoYVatJE0kTHxoR
EfHJf0Bsib2JD3yxZ4ktxAghhAh+T8714ZfznHfde8957n2TK6pKVvsoilZB
LFxxUXQA+sJgGMvN+8RiKIJr0IVrnYm7eD4NHQcDycdACtpBGno0nIZ08rHO
3nkBk8nnEUfy/nD0MCgknwq/4ToMh2S4CQO4P544AU45G1NjJcJl2Au9IVPz
5l4LGIDOhV7oRpCOzoau6H3EDpGNMZH8KXEOzNZ18jJYgm4B/dFJ0Jznx2kN
6I9h7GFQSD7F21q0hp+wkXwnsYFrF4mDyCcRP5F/J24g30G8GtnabqDznK3x
M6zj2jbibu439lYj1UZr2AMZ3mqhOXl0FhQ4q3kRegZ0dzZmqbeeqpcLoSP5
S2JrGAJvYS3XthLL+d5Q9AN0CeSrLt5qrNouCL1sDRnOejoOvV+9iuydluSJ
MNRZD4rRl1QDKIOm3uagsfvBLfmEPJUYC6+hmnyL5sA3O6E/qC+Q5exbu4M3
9E2N9Z7YztmYMeRzYbGzHqoXv4jdnPXkWei5el2qmnurkWozE+bLm5AZ2Tf6
oMuhAp0Dy9DHwtyq9V3yWXoGPQIWoe8Sm+hZqCK/ELywmajNdj70vo5YQJ4P
LZ3tiRXoM2Fv1Tjzxh9ICR5Zxf1zxBPc30RcSX42eKVWayAvgZjwznL08dDb
9fI4eTb0dDZn1foNMd5ZzZeSH5ZfeH518OoPYpIzz8qbX4hdnHl0Pfk37SvY
rhp584y8Ml09QD8iNoPK4LV3xARnnqsgb3C211aoht48I69M0zfkfWij3jjr
xTRvWj1Zg36ivQD10MqbZ+QVnUntvfVAtdeeaOuthpvCmo46OyOy/+8JdJ43
L2jOg9G53tainmZqr3ubm2qsWt4O3lVNY73VULVTT//CHRjp7Iw66eyMyg2e
jvd2pugs0Z56pee87Q315AhM8uZVefJE8GRO8HwP9EHFyMZo480TtaEnzbx5
tjrU/GDoSWV451DogWqfRv441LQ+eGBf8LS8rDOznTcP14U9pX9Dd2/e1z+i
uTfPyWvqmc7W5xDn7IxN8ObxmuAhnV06c3TW6AxL9jYnzWUU8Z6zf5D+PcmR
9TrV279FPY/QD509q3/W1+DJ7WGP/ANGFqFK
             "]]}]}, {
          EdgeForm[], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Opacity[0.3]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxVmHn8l1MWx/O9j33fEmUpQrINg8EQmSIKpTEYY2eYjGWsMyaRNaUFadGm
pJIoaU9lC2lTlCWVyg9JliRJNfftvu/raf44ne+5595zPp/z3L7f5/OrfcWN
LW6oVKtWbXn8J0R/bPznrGhnRns0rrWJdk+0r2LcOvpHorWvpM93R3s82gPR
HozWwTXOPBbtfnMdrXFvtM7R2ka7L1oXPfs6mSf3hPUeitbb8+SXRwztou8W
rXslfQZPj01wdfXcw9F6ugauXpXEh1pPuUbcx9rg6qsH14Roz0UbGq2fa3Dq
L2cwDhYH/b+J2J6MfmC0ZyvpMzgHuBdcgzbBPkxu9B9ijZ72e0q8z+vZ97T9
6f2C58A71rpgGRXtGTGM8Ax4X9KDZbh8yH0b0v6Xo71oPXJj5EDdcdYG43g9
c/lzPHtKtFOjTRQ3eCfJDYyviYP+k12jzxQ9WN6xHzxedY0zb0cbbe772GNk
9G9EmypeuL6lZ9+blbSH3DTrgX2O/ag9XQ482xl6sM/UvxLtXc+xb5ZrcHpP
DtSa7RrxXGvDdVXE+Xr0H0SbV0mfwTxfD8YP9fBYIH/wfqqn/8dyYwaf6Nm3
0Dw8PhM3GJfowbXIPPwW69n3kT2pu9S9cPrcGcFjubjBuzpyeT/6L6J9WUmf
4fXVJvy+di+cllmPWitco+c3ejit1MOJO8R9565/6xrz+E7PPL7Xw/sneYJ9
lTzh96OeeWwdUrzaezDVWf+6CY811gDvmri/Kvpfoq2rpM/s+9k8s1nvOXhv
HhI+cIWQ+ICdL86v5b1ZSB7eG50puUpIa5zZYD1yRUg1qLtFSLV/iLZlSB6u
W4Xk4bZNSPyYR534eftoO0TbMZQ8dgrJw3u7kDjDiX1r5btzSHn47RYSVnjs
HpKHxy4h5cG7a0iefduG1J+61d0LvxohzQVOtULiAPY9XWN+e+nhWlPPvr3d
yzPcw3rU2sc1eO+rp/9+evjtv8kM+P/K9xDfQQe4xjwaRTsy2u+iHRgSf/gd
pIffEeKr6d6a8qgX0oyYzSF6eB/sOXKHyR+uh+updah8ati7llxPiFZXLEfL
E36/1+/n81/oXT8+JD6cOcoanDkupHvADPjtrm18orXh9wfznK8vdjD90Tw8
TtLD9TQ5MI9TPAOPU/VwbeAsyDV0jTNnyAcef7IGs2wsf7Cfrmcf7xnHiL2p
fMDbQkwnR2vmGjM4W3+CuXriOFfOcDrHPHFz16h1nmfA3lIPv7Psf5zz5b5w
P0b6/cF39/nyh+sFzgh+F4V0t+B3sdyYwSvRBkcbEu1C97LvkmhN5H25nOF3
hR5+l5oH12V69t1ov79Gu9K9cL1a/nC9Tm78Pl/jGrP8u54ZXOU5zvzDvfC7
Qaz0aOXaX6Jdr4f3P/Xsu9Z69LtJXMzgXs+w93Z5wu8OPdhvlSf8btOz707z
YLxLDmD/r56e/zYP7//o2fevaH9zxrfo6dFGnnBqKy643qdnrveYB3dr+zDL
+83D72Hrgv1u89R9MNrN9n9Iz7527oXfI/rbnRP3hbvSUT7w6KSH96POgtwA
95HvbJ55PC4O+D2hh0cX8/B4TM++/talVlf38qy6ORfm0TPaA3LqF619tA7R
nnINfhOiPRttULTezgWufeXJmT6uET9pH3o8bT1wjIv2TLSB+szvZWvR/zmx
UmOwnOE6RN9VLF3k+qIcwPu83LpHeyFaD3P0v8P5DrV2N/k8Zo+BYqHucOv1
ijZKXPAYrWeuI+UM7jGu8dxGeK63c7nd3i+5xpmx7mUG4+0Np4lignd+b+ad
c5L8mQ3aCV2APnlD/uCdIjdm8Fq0Yc5gmhzA/rprnHnHuZN70xpgf0us8Htb
z76p5sm9az14zw0J3+RoM+TGc56ph98sPfdouufYN9s1eM8J6TuUWu+5Rvy+
teE3L9qr8puvh9OHeubxkR5On8oBrgv1zOMT+cB1gZ59i8zDb4l84LFUD4/F
5uHxmZ59H9uTusvcC78q+cAPDY0+Rbt+4Rrz+1IP17UhaW+0Ltq6g2c+tx61
0NuPmkNndzRGT3cyRld3Nl7t+zLv05O9R9wVtPrj3if6oVPRq2jxJ8yhrbsa
Uwsdij5dEZI+f9J+rPWqlPq8u/h43+8pvl7G7V3rUSl1eB/PoD0HiQnN2k8c
/Y3BMcC4i3nOrwxJkz8jB2pkXY4faL8h9qD/c8ZgGmqcdfhQOQ0zpjc6dXil
1Ngj7M3/1RfEMtz4u5D09kj7o2tHi2usMVjRsy+Lb7RxH+sNE+s4z4APDTve
/G/fDWKdaA6srxgPM0/M7znvMrzHZG0/Trzo2Snyec34h5B0OJo2/+2msxjz
3zyyJv9No/v/i/9H1EW3TpMnWhZNy28S37V854Id/ThbbtPcN8m1WWKcbq2s
22fIZ5Zx1vbT5TDHullLoz9/DEmro2nhg5ZF02atPk/Ocz2fdft8+VEj6+mP
zIF1gT2ynidGR6K91oh7obmszxfZ43P3Zj3/mbyXGs90bbF8lpkDE/oSLflT
SLq9qlJq9S/ls9x4uj0XinuF57OWXmUO7fG9fNCnKyulPv+2Uur5byqlVv+u
Umr+FfZZZS2wr7bHUueBhkQXoR3QFT+HpMnRqOhw9Ok68aFJN8pnvTn4bDCm
P1oSbQnXjebAxBr6M+tzaoEdfYnOhA95YrCzxr6sw6mbdTV6Eg5oUvQqnNCk
xPBBkxJn3c55uKJTyaG9qZG1OB4NDx80Bz3ggyYlztp7F/mjNXcNpVbfTW7o
zRqh1Nh7yg2dV11uNYyz9t5L3OjIvUOpsfcRdy33bWW+lnOpbu+sw/eVDxqz
Tih19YHO6wBzcKtrvLP5uvI52DPbW6O23OqZy9q7nv3rG7/vneC+7OE9IrfE
+8XzyZr8MDmgQ4+U01Hh/3VpYzGhH493Fkebz/o861a0xSVyQ58eJ7fjjeu4
dmwoNTZaFE2MHjxNPiebg08D46z9LhU7exuGUoefIp+GxvVdayC3RvZgxifK
p7ZYjpFzY/cdJK68D214ttibiuUYOTeRWzNzWZM3Ezd6sIW1zrUWtZsbn2S+
udj5HTpf7OjQluJCI10kt/PNNXHeaLz8N5o8S/Ro1uUXWLeRNS70mZ3hM8Yu
tkf+WwC4s55Ec1X53cP/16zP0adoQTThffK+0hw8rzLOmrlVKDXz9XK+xj5Z
k1/jXK72PDzRlNfJu5VxS9eulc8N1s26OuvKm8TIjNChN9vjLrld7t7bnM2N
1uKeoVWzbr7F8/C50x5Zq9/qvK6Vw1XO7M5QavW7xMtvfGs5tDGmNprxIWu1
M2ZG6MR75NbWuJVrbeSDDn0glHr7wVBqbGrxvca9OFwsaLjO4kN3dhB7a/NN
nctl8iSftVp768Kvo+ezru4iT2pn7d7JffnvC21Dqc951+GddF1I76FwQ3t2
lQMas6dnupmjRndjcKE3+8mfvT3EyFpf59HLWswCfdlbDn2NH3atl3z6Wxcc
aIEh8kCPDpBf1uhwfta4o/n+zmOQuazPs14fbA4+Q+0Bn+eN4YAOHSanF43h
MNwY7LxTjpTrKGN4oEFHyG2kcdbno8SN9hwr7vHG4B7jvgHmxziXEfaGzwTP
wAMNOlGs6M1X5TrJHNwmG8NtijF8XvfMIGtMkNsb5uj3pjH9pxrD5y1jfu94
d+X9bosivcuyBk+06juh1Nsz5PauObhNNwYT+nKuvGeYm+TanFBq9ZniRWvO
lucc4wmuzXIWaPIPQqmxPw2lJp8fSk3+odw+Ns4afp48PzH3tjWyLl9gDj6L
7AGfxcZZhy+W0xLjrNuXiB29XRVKvf2FPNDVy+RWZbxVnPPXIelw/t+ic9GU
xKyj49sZo3e3jvt/CWnfLOvRu1IknUwNtB7fBWinokj6EG0YiqRdyW8bP/8a
St2IRxtuF9fXh6THtinS9wm10DKsoWM2L5JmY237+HlDSPcm/x2HWXLP+b7g
+2CHuGdjSPqhWfxcqyh10oZNaq8Xy5ZF0hv8Tu5epLhakd5peYfnd5Na1OR+
7hRzOxbpHX9H966R26/yZS93mv1rnTszbRp9Tfmsc47MkBlvVqTZU4ua4KEe
c6RmNbGxDg/mAhd4MPeRPk9qUWeXIvVda+21rrO2s/cgc1jjnl3d1zz6ej6z
c6M/yGfDHHkGqzy3m/zPiVbXu/KTz4CZwZNnzLxbRF/f580d4U4ws5U+e547
d4o7Bw9+J/ke5zu4SVyr4Z07L/rDvAdnRr+n96xl9Ef47M+Kfi/v4hnRn16k
Z1vls+Qdm98ifpN4B6pdpGcDXv4OgMZGHx9epLrUPLRIvel7YJHmwkz2j/5s
79DBRZodc9unSLjBfIAzYj51inQvmeUhRZoLM2kY/Wk+g/2KxAH8+xaJJxzp
s7e9GkXf2GdwarTqRXrm/wMAOu8M
             "]], 
            Polygon[CompressedData["
1:eJwt0edOQkEQhuGFPYJ0sIuVpiCIHbGLFP3NJXgBeuOGGGNMBEXfzX4/njNn
T5ndmSk8vw5fwsaYIgLUuBzD4scaUyeeIMAv613iEcKYWP9uG+/Wf3OPDubw
zbNHYgtRLOIUBXzwboaYxyUSyrFCbCOGN9ZLxHPMKucarpBUjn3ldLmmrFeJ
F4hjxPqAeIYI/livE6+Rwqf19w39m9LeZYytP0NXNbla5omHeAj8fQgD9ALf
vAXtVVTuiGov4cv6HrhalpFTTXe4RQZZbOAGaf3jat1T75OazZZqs9r7Sb01
qn1Hs4lrVpvqpZtZRTWEVKPbq6nepDWLqmaf0Nn6qs2d8R+fniu8
             "]]}]}, {
          EdgeForm[], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Opacity[0.3]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNlelOU1EUhRu9L+IrmSjSWigdsEAplSqVCtUiOCAtKKLU1lZAUBTFH86z
xnme53mMMfoMrp37kdwfX3rP6R7WXufc3CXhjqXJRT6frywWizeOz/dW5ERQ
LBPLRaOoEytEA3u2DrFXL6Lk2P8xkRBtYlD0ioCIiJXExYi12hNiXDSJDtEi
Wqlhcc3shanRym+UHOvvp1/Uk9OIxqSIUyNFvsX2iTx9NvJreZ2inbwpUSav
W6wVXSJDXBoPQvTbLAb4f1pUyatHawj/GjweB/Gllxg/6wgzh9Eex6dm6gSZ
N+LxPYqmJF42Eh9D92p0T+J7zuNpC/ltrOPUaWedoqbp3I7WPPtt+JQmJsmz
9TqAj5vwz/xYR91Oj6YMGvt5tvwK6zS+dhMzg79bxA70LOjKoW2r6BFZenTR
v8R5my9jjnsPEpxVFm0JZrO5dooC6wJzpNA4QN291F0l9oht9N7tuHfCYofR
azOMsrb8GlqzzFokfpfjvj8B9A55dBXQUMcZN1BrmPoj6Oghb4zcPubJo2uU
vEF8NA830DuArhHqFJkng792F0PMPc7sAWr42SvhcwmPbA67C3Yn1uDHNJqr
PK8nd4KaOZ6b8Go/uix2hni7e3ZX0sROklumn/U6K77gxWHx1XOeU/h5VPzA
x0viOzPbu7Fwr6+KD2i/IN5Ro0I/63VdHHfce3BNPEfzZ3GOc7AaH6lzUTzl
/P+KR/j+R9zH+zPiMR7uo5/1+iYuc56/xR3OvEJcP57V8Mr0vkdzlf2s5wzs
/v8Tpx33LtTYt9yD4pPjvmdX6G19Tzru98PO6oWYR/8D8Zpc+7bcJuaZmGMu
8+AhPpzHI/PnlnjJOVqNY9Qx7ffQ/0TMMu9d8QpPfoobjnuvbe8I+3N4WuS8
y5zrPL6b5lPMb7OfEL8c932Yxd8hdB1C2036Wa//C4MEjA==
             "]], 
            Polygon[CompressedData["
1:eJwt0ctKQlEUxvFD+CD1Sj6Ck2Y5cSZYVOTlZGVaB4IgQiqUhDTJsrumdjHN
bCyJUUhQvUH/Bd/gt9ls9llr7e9MBYL+mQnHcSbhwwHLF7YwjXdUMY8NjHCN
JWziEw0kkEEfb1hDDDXUEYeHK5SQVo0THOvbWTzhUrVXcIYi1jVDAd/YQRhD
nGMBSXzgBlGs4h6nmn1ZtXK6azV7eFWvRXQ0s6c3HGEfLlL4xQNCyOIHTWW1
q+wqmFOGNuutsrCZ8xhjWzVsf6HedvaoHlm9qaUeVjuCLl70FutxpxlT+gcD
lHXXVdaHysIyf8Yf9pSR7dvK0s7+ASJRWdg=
             "]]}]}, {}, {}, {}, {}, {}, {}}, {{
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], 
          Line[CompressedData["
1:eJwt0MtKAmEAhuFRS0sIWrkyUAhadNQ2urDIyr0GdhDLvAC9LaOwsDtIWluQ
i2xR3odlT9ji4f3mn4FhJt1sV1qhIAiqhPnbyyRZY4clh4+M+eTYg19a0p6u
6jkXnBGhRoIP95v6oGl9D81e1KBrP3NqFzlklyNGzq/1XlP6plMu7VvtU7UL
7JFln6HzK73TpA50Qt3u6BNlO0eeDBVO+Hbvhxc2Xb/qlm5zY6/oBuscuI77
lKIu6gIxoswzR+T/n/4CwscjWg==
           "]], 
          Line[CompressedData["
1:eJwt0rdO1XEcxuH/ISoozYJRIdEoEcuCA6BRBhwMCIolMuFkARsgVQG5Aa7A
OzAxYTBRAWmaGIoKgyZiDDBYsNJ7EXkGhief9/s7J2c6e6+UXCwOBUHQQRSR
JHp4zImwIHivx/WDpmsel9jNHvq9Z+hHfU0DJ92fNEVTCeMeIfaRyKDP7+qA
dvKEq+51DNlZeppMvri7eEq2O4c0jrKB+6xnP89855p+1R0aQTXhJPHN+zCl
9nft5jnX3Rv5Yf+izP6pPTRS4N7Eb/uM5nKWyxygyXuh/tGdGkUNkRyk2fsN
/au7NIZaojnEC+83dUTjdTMPiOUwLd5v6agm6Btt5ba9hTF7gnJ7XN/Sxh33
VibtaSrsKX1HO0XubczYc1Tas9pLB8XuOObtRarsBe3jJSXu7SzZ5/Q8R3jl
HvVfOqVjOs4Ek0wxzQyzzDHPAossscw/VvhP4HdCjJif6aaRRzyknjpKKSCf
C2SRwTGSSSKBWGKIXvvfrwLWiGUM
           "]]}, {
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], 
          Line[CompressedData["
1:eJwl0TdOF3AABeCfyAgJLtLLn96RLtJ77466cADKAeigXIBEZ1dZOAFwBXrv
JeECsPElDF/e+vJeZGJqbPJDCGGRuagQZnn+GMKn6BDiqeUzrbTQThtfyGGY
bL6SQC9plJPHCLnUkUgf6VRQwCj5fCOJfjKopIgxCqknmQEiVFHCOMU0kMIg
mVRTxndKaSSVIbKooZseOuiikyaaiePFDq/2iJURqunlJzOs8pcNttnngEOO
OOaEU84454JLrrjmhlvuuOeBR57YY4v//GGFaX7QQxUZxPCi5z277LDJP9ZZ
4ze/WGWFZZZYZIH5qPf/3wDh1joc
           "]]}, {
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]], 
          Line[CompressedData["
1:eJwl0McuA2AAAOBf0hfxShJqNA49uSAOEhGJc58EtWq1Vs3arT1rF1Vb38CX
OHwv8NXGO+s6akIIrTREQqgnRpw22umimx566SNBihzrHPDFOGecssYnY1xS
oMo+d9yyygujTLHMEys8s0SeD0Y44Zgs7wxzwS6/7HHDNYuUSDLJPA8s8Mgc
O7wxxBGHzFJhkHO2+GGbIlfMcM8AE2xQZpNXpsnwTZp+WmimiUaikf/zP4c0
Rvs=
           "]]}}}], {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> 1, Axes -> {False, False}, 
      AxesLabel -> {None, None}, AxesOrigin -> {Automatic, Automatic}, 
      DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
         HoldForm[
          Subscript[$CellContext`c, 4]], None}, {
         HoldForm[
          Subscript[$CellContext`c, 2]], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], LabelStyle -> {
        GrayLevel[0.3], 19, 
        Directive[FontFamily -> "Times"]}, 
      Method -> {
       "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
        "AxesInFront" -> True}, PlotRange -> {{0, 2}, {0, 2}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {
        Scaled[0.02], 
        Scaled[0.02]}, Ticks -> {Automatic, Automatic}, TicksStyle -> 
      Directive[FontSize -> 200]}], 
    Placed[
     Unevaluated[
      SwatchLegend[{
        Directive[
         EdgeForm[
          Directive[
           Opacity[1], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]]], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Opacity[0.3]], 
        Directive[
         EdgeForm[
          Directive[
           Opacity[1], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]]], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Opacity[0.3]], 
        Directive[
         EdgeForm[
          Directive[
           Opacity[1], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]]], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Opacity[0.3]]}, {
        Row[{
          Subscript[
           OverTilde[$CellContext`F], $CellContext`R], "(", 
          Subscript[$CellContext`c, 2], ", ", 
          Subscript[$CellContext`c, 4], ") \[GreaterEqual] 0.5"}], 
        Row[{$CellContext`F, "(", 
          Subscript[$CellContext`c, 2], ", ", 
          Subscript[$CellContext`c, 4], ") \[GreaterEqual] 0.75"}], 
        Row[{
          OverTilde[C], "(", 
          Subscript[$CellContext`c, 2], ", ", 
          Subscript[$CellContext`c, 4], ") < 2.077"}]}, LegendMarkers -> 
       Automatic, LabelStyle -> {
         GrayLevel[0.3], 19, 
         Directive[FontFamily -> "Times"]}, LegendLayout -> "Column"]], {
     Right, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.938115684971383*^9, 3.93811576468661*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"00e401b8-b1d9-487c-a65b-0d758d4e21e6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Case 1", "Subsection",
 CellChangeTimes->{{3.9381158268339*^9, 
  3.938115828565804*^9}},ExpressionUUID->"14094604-1cce-4203-bff3-\
350aa7f709ee"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"s1", ":=", 
   RowBox[{"Show", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"0.2", " ", "x"}], "+", 
           RowBox[{"0.1", " ", 
            RowBox[{"(", 
             RowBox[{"3", "/", "x"}], ")"}]}]}], ">=", "0.5"}], ",", "1", ",",
          "None"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "2.5"}], "}"}], ",", 
       "\[IndentingNewLine]", " ", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", "Thick", ",", "Red"}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Axes", "->", 
        RowBox[{"{", 
         RowBox[{"True", ",", "False"}], "}"}]}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"Ticks", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Style", "[", 
               RowBox[{"i", ",", 
                RowBox[{"FontSize", "->", "12"}]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", "2.5", ",", "0.5"}], "}"}]}], "]"}], 
          ",", "None"}], "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"AspectRatio", "->", 
        RowBox[{"1", "/", "4"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"LabelStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"GrayLevel", "[", "0.3", "]"}], ",", "19", ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"FontFamily", "->", "\"\<Times\>\""}], "]"}]}], "}"}]}], 
       ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"AxesOrigin", "->", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Epilog", "->", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "White", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.5", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}]}]}], 
      "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Plot", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"x", ">=", "0.75"}], ",", "0.75", ",", "None"}], "]"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "2.5"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", " ", "Thick", ",", "Blue"}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Plot", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"3", " ", "x"}], "<", "2.077"}], ",", "0.5", ",", "None"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "2.5"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green"}], "}"}]}]}], "\[IndentingNewLine]", 
      "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"Gray", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.692333", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.692333", ",", "1.5"}], "}"}]}], "}"}], "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.75", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.75", ",", "1.5"}], "}"}]}], "}"}], "]"}]}], "}"}], 
      "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"OverTilde", "[", 
                RowBox[{"Subscript", "[", 
                 RowBox[{"\"\<F\>\"", ",", "\"\<R\>\""}], "]"}], "]"}], ",", 
               "\"\<(\>\"", ",", 
               RowBox[{"Subscript", "[", 
                RowBox[{"\"\<c\>\"", ",", "1"}], "]"}], ",", 
               RowBox[{"\"\<)\>\"", ">=", "\"\<0.5\>\""}]}], "}"}], "]"}], 
            ",", 
            RowBox[{"FontSize", "->", "12"}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", "Italic"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3.16", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"(*", 
         RowBox[{"Matching", " ", "legend", " ", "text", " ", "formatting"}], 
         "*)"}], 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", " ", "Thick", ",", "Red", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.8", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2.9", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
        
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{"\"\<F(\>\"", ",", 
               RowBox[{"Subscript", "[", 
                RowBox[{"\"\<c\>\"", ",", "1"}], "]"}], ",", 
               RowBox[{"\"\<)\>\"", ">=", "\"\<0.75\>\""}]}], "}"}], "]"}], 
            ",", 
            RowBox[{"FontSize", "->", "12"}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", "Italic"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3.1625", ",", "0.75"}], "}"}]}], "]"}], ",", 
        RowBox[{"(*", 
         RowBox[{"Matching", " ", "here", " ", "too"}], "*)"}], 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", " ", "Thick", ",", "Blue", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.8", ",", "0.75"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2.9", ",", "0.75"}], "}"}]}], "}"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.8", ",", "0.5"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2.9", ",", "0.5"}], "}"}]}], "}"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"OverTilde", "[", "\"\<C\>\"", "]"}], ",", "\"\<(\>\"",
                ",", 
               RowBox[{"Subscript", "[", 
                RowBox[{"\"\<c\>\"", ",", "1"}], "]"}], ",", 
               "\"\<) < 2.077\>\""}], "}"}], "]"}], ",", 
            RowBox[{"FontSize", "->", "12"}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", "Italic"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3.1925", ",", "0.5"}], "}"}]}], "]"}]}], "\n", "\n", "\n",
        "  ", 
       RowBox[{"(*", 
        RowBox[{"Legend", " ", "formatted"}], "*)"}], "}"}], "]"}]}], "\n", 
    "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"s1", ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "3.8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1.5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesOrigin", "->", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}]}], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"b2d89c75-57f2-4571-88f2-3abdf53b6c2d"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[{0, Small}], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQPbcuic0wJduOAQw+2LPffqT+Vn6mPYy/8NT8wtfy
K+H8des7b+fo7YLz0+0vznxTdBjOz3uq+XjLupNwPpdii/p9iwtwfp/Aaa2F
CZfh/KTbIfuZz1yD8wuPtiTlq9+C8zcW8ARLeN5FuKc6+5VB+AM4v2n+n8Av
bx7C+QyXHzjsqXoM56uVpFWEaD2F8598nR7GvfcZnO/1NKt2UuELON/vyQRt
OblXcP6rw0kNJ9a+hvP1BK/JOse/hfNlVjzd36/5DuFf+6+Jdz4j+K9TVY+W
Jb6H88/0hGoInkfwV0zcXXLkDoLfMk3xYPkrBP/TjJD0wI8IfsLsdl7tHwj+
ubm7NrP8R/D/yqoJbkHiAwDvkaFu
        "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQA2IQfUDB840Cww97BjD4YO/BzNG1kAnBL55n5n+IFcGf
Z5kq8pgDwT91ZfJNZh4EX5H7Y7KrEIJf4ej3rk0Cwdf7Yu442QvBf7pMccr8
GgR/T7qsj85LBH+KhiTLztCfcP6EWWnHExV+wflRU2LP8TxH8H+4LP05f99v
OP/xU6eKQ+1/4PxFtobSZxP/wvlrW0sF03X/wfntocnezF8RfNM7C1e2n/0P
58/QnL32rDeDA4xff6B3hvdOBN9XOnTpKRVGON8x73i0YCeCP18mSeXMVwRf
5fDyaX7RTHD+BN1DWpf2Ifhpn1kuntRihvOTNn5S6OxH8Cdc4uk9chzB3/dZ
7ef//wg+ANQYlT4=
        "]]},
      Annotation[#, "Charting`Private`Tag$19055#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQPXfe9l2MDC/sGcDghX2B5rbNBSwIfmz7hBmM1gi+
19Os2kmFCP6ZJ7UhN9xfwvl+TyZoy8m9gvNfHU5qOLH2NZyvJ3hN1jn+LZzP
Zf818c7nd3C++9uo70qhH+D8G4dSGKN0PsL5WzuOxCl8RfDTWEsfnDv3Cc5P
LqreyjPrM5yvn659zifxC5x/XkiHu9TyK5y/e13TbB3mb3B+NaNWwJm7CD7X
nSqPvC3f4fynyxSnzK/5AedP0ZBk2Rn6E86fMCvteKLCLzg/akrsOZ7nCP4P
l6U/5+/7Dec/fupUcaj9D5y/yNZQ+mziXzh/bWupYLruPzi/PTTZm/krgm96
Z+HK9rP/4fwZmrPXnvVmcIDx6w/0zvDeieD7SocuPaXCCOc75h2PFuxE8OfL
JKmc+YrgqxxePs0vmgnOn6B7SOvSPgQ/7TPLxZNazHB+0sZPCp39CP6ESzy9
R44j+Ps+q/38/x/BBwDfaMsf
        "]]},
      Annotation[#, "Charting`Private`Tag$19168#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 1, 0], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQPbcuic0wJduOAQwe2LPffqT+Vn6mPYy/8NT8wtfy
K+H8des7b+fo7YLz0+0vznxTdBjOz3uq+XjLupNwPpdii/p9iwtwfp/Aaa2F
CZfh/KTbIfuZz1yD8wuPtiTlq9+C8zcW8ARLeN5FuKc6+5VB+AM4v2n+n8Av
bx7C+QyXHzjsqXoM509evDimI+gJnK9WklYRovUUzp925ZM+Uz+Cz2pa/3z9
ZwRfwTcp9DbPMzjfJtX1MJsagr84Uuu9hzqCDwDhSmsL
        "]]},
      Annotation[#, "Charting`Private`Tag$19221#1"]& ]}, {}}, 
   {GrayLevel[0.5], LineBox[{{0.692333, 0}, {0.692333, 1.5}}], 
    LineBox[{{0.75, 0}, {0.75, 1.5}}]}, {InsetBox[
     StyleBox[
      TemplateBox[{
        OverscriptBox[
         SubscriptBox["\"F\"", "\"R\""], "~"], "\"(\"", 
        SubscriptBox["\"c\"", "1"], 
        RowBox[{"\")\"", "\[GreaterEqual]", "\"0.5\""}]},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->12,
      FontSlant->Italic], {3.16, 1}], 
    {RGBColor[1, 0, 0], Thickness[Large], Dashing[{0, Small}], 
     LineBox[{{2.8, 1}, {2.9, 1}}]}, InsetBox[
     StyleBox[
      TemplateBox[{"\"F(\"", 
        SubscriptBox["\"c\"", "1"], 
        RowBox[{"\")\"", "\[GreaterEqual]", "\"0.75\""}]},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->12,
      FontSlant->Italic], {3.1625, 0.75}], 
    {RGBColor[0, 0, 1], Thickness[Large], Dashing[{Small, Small}], 
     LineBox[{{2.8, 0.75}, {2.9, 0.75}}]}, 
    {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{2.8, 0.5}, {2.9, 0.5}}]}, 
    InsetBox[
     StyleBox[
      TemplateBox[{
        OverscriptBox["\"C\"", "~"], "\"(\"", 
        SubscriptBox["\"c\"", "1"], "\") < 2.077\""},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->12,
      FontSlant->Italic], {3.1925, 0.5}]}},
  AspectRatio->NCache[
    Rational[1, 4], 0.25],
  Axes->{True, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Epilog->{
    Thickness[Large], 
    GrayLevel[1], 
    LineBox[{{2.5, 0}, {4, 0}}]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{
    GrayLevel[0.3], 19, 
    Directive[FontFamily -> "Times"]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 3.8}, {0, 1.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{0., 
      FormBox[
       StyleBox["0.`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {0.5, 
      FormBox[
       StyleBox["0.5`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {1., 
      FormBox[
       StyleBox["1.`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {1.5, 
      FormBox[
       StyleBox["1.5`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {2., 
      FormBox[
       StyleBox["2.`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {2.5, 
      FormBox[
       StyleBox["2.5`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}}, {}}]], "Output",
 CellChangeTimes->{3.938115924537807*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"dc1d4d99-7b63-49f5-a561-8ffbb7023b94"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Case 2", "Subsection",
 CellChangeTimes->{{3.938115939753265*^9, 
  3.938115941003971*^9}},ExpressionUUID->"ee7b73af-5253-47de-b5a0-\
4eb4d2837b9c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"s1", ":=", 
   RowBox[{"Show", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"0.2", " ", "x"}], "+", 
           RowBox[{"0.1", " ", 
            RowBox[{"(", 
             RowBox[{"4", "/", "x"}], ")"}]}]}], ">=", "0.5"}], ",", "1", ",",
          "None"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "2.5"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", "Thick", ",", "Red"}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Axes", "->", 
        RowBox[{"{", 
         RowBox[{"True", ",", "False"}], "}"}]}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"Ticks", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Style", "[", 
               RowBox[{"i", ",", 
                RowBox[{"FontSize", "->", "12"}]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", "2.5", ",", "0.5"}], "}"}]}], "]"}], 
          ",", "None"}], "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"AspectRatio", "->", 
        RowBox[{"1", "/", "4"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"LabelStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"GrayLevel", "[", "0.3", "]"}], ",", "19", ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"FontFamily", "->", "\"\<Times\>\""}], "]"}]}], "}"}]}], 
       ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"AxesOrigin", "->", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Epilog", "->", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "White", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.5", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}]}]}], 
      "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Plot", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"x", ">=", "0.75"}], ",", "0.75", ",", "None"}], "]"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "2.5"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", " ", "Thick", ",", "Blue"}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Plot", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"4", " ", "x"}], "<", "2.077"}], ",", "0.5", ",", "None"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "2.5"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green"}], "}"}]}]}], "\[IndentingNewLine]", 
      "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"Gray", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.53", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.53", ",", "1.5"}], "}"}]}], "}"}], "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.75", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.75", ",", "1.5"}], "}"}]}], "}"}], "]"}]}], "}"}], 
      "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"OverTilde", "[", 
                RowBox[{"Subscript", "[", 
                 RowBox[{"\"\<F\>\"", ",", "\"\<R\>\""}], "]"}], "]"}], ",", 
               "\"\<(\>\"", ",", 
               RowBox[{"Subscript", "[", 
                RowBox[{"\"\<c\>\"", ",", "1"}], "]"}], ",", 
               RowBox[{"\"\<)\>\"", ">=", "\"\<0.5\>\""}]}], "}"}], "]"}], 
            ",", 
            RowBox[{"FontSize", "->", "12"}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", "Italic"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3.27", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"(*", 
         RowBox[{"Matching", " ", "legend", " ", "text", " ", "formatting"}], 
         "*)"}], 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", " ", "Thick", ",", "Red", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.8", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2.9", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
        
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{"\"\<F(\>\"", ",", 
               RowBox[{"Subscript", "[", 
                RowBox[{"\"\<c\>\"", ",", "1"}], "]"}], ",", 
               RowBox[{"\"\<)\>\"", ">=", "\"\<0.75\>\""}]}], "}"}], "]"}], 
            ",", 
            RowBox[{"FontSize", "->", "12"}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", "Italic"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3.2725", ",", "0.75"}], "}"}]}], "]"}], ",", 
        RowBox[{"(*", 
         RowBox[{"Matching", " ", "here", " ", "too"}], "*)"}], 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", " ", "Thick", ",", "Blue", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.8", ",", "0.75"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2.9", ",", "0.75"}], "}"}]}], "}"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.8", ",", "0.5"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2.9", ",", "0.5"}], "}"}]}], "}"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"OverTilde", "[", "\"\<C\>\"", "]"}], ",", "\"\<(\>\"",
                ",", 
               RowBox[{"Subscript", "[", 
                RowBox[{"\"\<c\>\"", ",", "1"}], "]"}], ",", 
               "\"\<) < 2.077\>\""}], "}"}], "]"}], ",", 
            RowBox[{"FontSize", "->", "12"}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", "Italic"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3.3125", ",", "0.5"}], "}"}]}], "]"}]}], "\n", "\n", "\n",
        "  ", 
       RowBox[{"(*", 
        RowBox[{"Legend", " ", "formatted"}], "*)"}], "}"}], "]"}]}], "\n", 
    "]"}]}], "\[IndentingNewLine]", "\n", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"s1", ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "3.8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1.5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesOrigin", "->", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], "\n"}], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"d9e6e14f-9a30-40f8-9e7b-367cf6215343"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[{0, Small}], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQPbcuic0wJduOAQw+2LPffqT+Vn6mPYy/8NT8wtfy
K+H8des7b+fo7YLz0+0vznxTdBjOz3uq+XjLupNwPpdii/p9iwtwfp/Aaa2F
CZfh/KTbIfuZz1yD8wuPtiTlq9+C8zcW8ARLeN5FuKc6+5VB+AM4v2n+n8Av
bx7C+QyXHzjsqXoM56uVpFWEaD2F8598nR7GvfcZnO/1NKt2UuELON/vyQRt
OblXcP6rw0kNJ9a+hvP1BK/JOse/RfjP/mvinc/v4Hz3t1HflUI/wPk3DqUw
Rul8hPO3dhyJU/iK4Kexlj44d+4TnJ9cVL2VZ9ZnOF8/XfucT+IXOP+8kA53
qeVXOH/3uqbZOszf4PxqRq2AM3cRfK47VR55W77D+U+XKU6ZX/MDzp+iIcmy
M/QnnD9hVtrxRIVfcH7UlNhzPM8R/B8uS3/O3/cbzn/81KniUPsfOH+RraH0
2cS/cP7a1lLBdN1/cH57aLI381cE3/TOwpXtZ//D+TM0Z689683gAOPXH+id
4b0TwfeVDl16SoURznfMOx4t2Ingz5dJUjnzFcFXObx8ml80E5w/QfeQ1qV9
CH7aZ5aLJ7WY4fykjZ8UOvsR/AmXeHqPHEfw931W+/n/P4IPAP8yCss=
        "]]},
      Annotation[#, "Charting`Private`Tag$20495#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQPXfe9l2MDC/sGcDghX2B5rbNBSwIfmz7hBmM1gi+
19Os2kmFCP6ZJ7UhN9xfwvl+TyZoy8m9gvNfHU5qOLH2NZyvJ3hN1jn+LZzP
Zf818c7nd3C++9uo70qhH+D8G4dSGKN0PsL5WzuOxCl8RfDTWEsfnDv3Cc5P
LqreyjPrM5yvn659zifxC5x/XkiHu9TyK5y/e13TbB3mb3B+NaNWwJm7CD7X
nSqPvC3f4fynyxSnzK/5AedP0ZBk2Rn6E86fMCvteKLCLzg/akrsOZ7nCP4P
l6U/5+/7Dec/fupUcaj9D5y/yNZQ+mziXzh/bWupYLruPzi/PTTZm/krgm96
Z+HK9rP/4fwZmrPXnvVmcIDx6w/0zvDeieD7SocuPaXCCOc75h2PFuxE8OfL
JKmc+YrgqxxePs0vmgnOn6B7SOvSPgQ/7TPLxZNazHB+0sZPCp39CP6ESzy9
R44j+Ps+q/38/x/BBwDfaMsf
        "]]},
      Annotation[#, "Charting`Private`Tag$20546#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 1, 0], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQPbcuic0wJduOAQwe2LPffqT+Vn6mPYy/8NT8wtfy
K+H8des7b+fo7YLz0+0vznxTdBjOz3uq+XjLupNwPpdii/p9iwtwfp/Aaa2F
CZfh/KTbIfuZz1yD8wuPtiTlq9+C8zcW8ARLeN6F839t/ii89/c9hPuqs18Z
hD+A8x/0PlHoLUDw5RbEhr/sRPDXPfmd4jABwbfVnFU0fRqCfybXouHdHASf
63biuQlzEXwAmjhk+w==
        "]]},
      Annotation[#, "Charting`Private`Tag$20599#1"]& ]}, {}}, 
   {GrayLevel[0.5], LineBox[{{0.53, 0}, {0.53, 1.5}}], 
    LineBox[{{0.75, 0}, {0.75, 1.5}}]}, {InsetBox[
     StyleBox[
      TemplateBox[{
        OverscriptBox[
         SubscriptBox["\"F\"", "\"R\""], "~"], "\"(\"", 
        SubscriptBox["\"c\"", "1"], 
        RowBox[{"\")\"", "\[GreaterEqual]", "\"0.5\""}]},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->12,
      FontSlant->Italic], {3.27, 1}], 
    {RGBColor[1, 0, 0], Thickness[Large], Dashing[{0, Small}], 
     LineBox[{{2.8, 1}, {2.9, 1}}]}, InsetBox[
     StyleBox[
      TemplateBox[{"\"F(\"", 
        SubscriptBox["\"c\"", "1"], 
        RowBox[{"\")\"", "\[GreaterEqual]", "\"0.75\""}]},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->12,
      FontSlant->Italic], {3.2725, 0.75}], 
    {RGBColor[0, 0, 1], Thickness[Large], Dashing[{Small, Small}], 
     LineBox[{{2.8, 0.75}, {2.9, 0.75}}]}, 
    {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{2.8, 0.5}, {2.9, 0.5}}]}, 
    InsetBox[
     StyleBox[
      TemplateBox[{
        OverscriptBox["\"C\"", "~"], "\"(\"", 
        SubscriptBox["\"c\"", "1"], "\") < 2.077\""},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->12,
      FontSlant->Italic], {3.3125, 0.5}]}},
  AspectRatio->NCache[
    Rational[1, 4], 0.25],
  Axes->{True, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Epilog->{
    Thickness[Large], 
    GrayLevel[1], 
    LineBox[{{2.5, 0}, {4, 0}}]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{
    GrayLevel[0.3], 19, 
    Directive[FontFamily -> "Times"]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 3.8}, {0, 1.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{0., 
      FormBox[
       StyleBox["0.`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {0.5, 
      FormBox[
       StyleBox["0.5`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {1., 
      FormBox[
       StyleBox["1.`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {1.5, 
      FormBox[
       StyleBox["1.5`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {2., 
      FormBox[
       StyleBox["2.`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {2.5, 
      FormBox[
       StyleBox["2.5`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}}, {}}]], "Output",
 CellChangeTimes->{3.938115992269642*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"e3850546-72bc-4d41-ad7b-96864f1f4ade"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Case 3", "Subsection",
 CellChangeTimes->{{3.938116006525715*^9, 
  3.938116007517459*^9}},ExpressionUUID->"a22e3341-1610-4c29-aac1-\
320144e1e13d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"s1", ":=", 
   RowBox[{"Show", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"0.2", " ", "x"}], "+", 
           RowBox[{"0.1", " ", 
            RowBox[{"(", 
             RowBox[{"2", "/", "x"}], ")"}]}]}], ">=", "0.5"}], ",", "1", ",",
          "None"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "2.5"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", "Thick", ",", "Red"}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Axes", "->", 
        RowBox[{"{", 
         RowBox[{"True", ",", "False"}], "}"}]}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"Ticks", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Style", "[", 
               RowBox[{"i", ",", 
                RowBox[{"FontSize", "->", "12"}]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", "2.5", ",", "0.5"}], "}"}]}], "]"}], 
          ",", "None"}], "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"AspectRatio", "->", 
        RowBox[{"1", "/", "4"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"LabelStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"GrayLevel", "[", "0.3", "]"}], ",", "19", ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"FontFamily", "->", "\"\<Times\>\""}], "]"}]}], "}"}]}], 
       ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"AxesOrigin", "->", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Epilog", "->", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "White", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.5", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}]}]}], 
      "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Plot", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"x", ">=", "0.75"}], ",", "0.75", ",", "None"}], "]"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "2.5"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", " ", "Thick", ",", "Blue"}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Plot", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", "x"}], "<", "2.077"}], ",", "0.5", ",", "None"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "2.5"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green"}], "}"}]}]}], "\[IndentingNewLine]", 
      "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"OverTilde", "[", 
                RowBox[{"Subscript", "[", 
                 RowBox[{"\"\<F\>\"", ",", "\"\<R\>\""}], "]"}], "]"}], ",", 
               "\"\<(\>\"", ",", "x", ",", 
               RowBox[{"\"\<)\>\"", ">=", "\"\<0.5\>\""}]}], "}"}], "]"}], 
            ",", 
            RowBox[{"FontSize", "->", "12"}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", "Italic"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3.27", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"(*", 
         RowBox[{"Matching", " ", "legend", " ", "text", " ", "formatting"}], 
         "*)"}], 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", " ", "Thick", ",", "Red", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.8", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2.9", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
        
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{"\"\<F(\>\"", ",", "x", ",", 
               RowBox[{"\"\<)\>\"", ">=", "\"\<0.75\>\""}]}], "}"}], "]"}], 
            ",", 
            RowBox[{"FontSize", "->", "12"}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", "Italic"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3.2725", ",", "0.75"}], "}"}]}], "]"}], ",", 
        RowBox[{"(*", 
         RowBox[{"Matching", " ", "here", " ", "too"}], "*)"}], 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", " ", "Thick", ",", "Blue", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.8", ",", "0.75"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2.9", ",", "0.75"}], "}"}]}], "}"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.8", ",", "0.5"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2.9", ",", "0.5"}], "}"}]}], "}"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"OverTilde", "[", "\"\<C\>\"", "]"}], ",", "\"\<(\>\"",
                ",", "x", ",", "\"\<) < 2.077\>\""}], "}"}], "]"}], ",", 
            RowBox[{"FontSize", "->", "12"}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", "Italic"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3.3125", ",", "0.5"}], "}"}]}], "]"}]}], "\n", "\n", "\n",
        "  ", 
       RowBox[{"(*", 
        RowBox[{"Legend", " ", "formatted"}], "*)"}], "}"}], "]"}]}], "\n", 
    "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"s1", ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "3.8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1.5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesOrigin", "->", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9383028020819597`*^9, 3.938302855384787*^9}, {
  3.9383028956823387`*^9, 3.938302900604636*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"71900cc0-c1f9-4e49-bf2b-37d3e2b3eb44"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[{0, Small}], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQPbcuic0wJduOAQw+2LPffqT+Vn6mPYy/8NT8wtfy
K+H8des7b+fo7YLz0+0vznxTdBjOz3uq+XjLupNwPpdii/p9iwtwfp/Aaa2F
CZfh/KTbIfuZz1yD8wuPtiTlq9+C8wVnn7jlvOM2nL+xgCdYwvMunB8mVL85
S+kenP9r80fhvb8R/DMs2i5pGffh/HmhKSX8VxH8HfXZs5Y8QvAvryw6YPkB
wX93ufLZub8IvsjzXxU3/iP4AExMbPo=
        "]], 
       LineBox[{{2.0000120029868613`, 1.}, {2.0061789014367166`, 1.}, {
        2.0123457998865715`, 1.}, {2.0246795967862816`, 1.}, {
        2.037013393685992, 1.}, {2.0637448063486143`, 1.}, {2.090476219011236,
         1.}, {2.142964641246556, 1.}, {2.191927639983789, 1.}, {
        2.2450182764474245`, 1.}, {2.2945834894129735`, 1.}, {
        2.3431742992885987`, 1.}, {2.3958927468906266`, 1.}, {
        2.4450857709945675`, 1.}, {2.4725428599870796`, 1.}, {
        2.4999999489795917`, 1.}}]},
      Annotation[#, "Charting`Private`Tag$46919#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQPXfe9l2MDC/sGcDghX2B5rbNBSwIfmz7hBmM1gi+
19Os2kmFCP6ZJ7UhN9xfwvl+TyZoy8m9gvNfHU5qOLH2NZyvJ3hN1jn+LZzP
Zf818c7nd3C++9uo70qhH+D8G4dSGKN0PsL5WzuOxCl8RfDTWEsfnDv3Cc5P
LqreyjPrM5yvn659zifxC5x/XkiHu9TyK5y/e13TbB3mb3B+NaNWwJm7CD7X
nSqPvC3f4fynyxSnzK/5AedP0ZBk2Rn6E86fMCvteKLCLzg/akrsOZ7nCP4P
l6U/5+/7Dec/fupUcaj9D5y/yNZQ+mziXzh/bWupYLruPzi/PTTZm/krgm96
Z+HK9rP/4fwZmrPXnvVmcIDx6w/0zvDeieD7SocuPaXCCOc75h2PFuxE8OfL
JKmc+YrgqxxePs0vmgnOn6B7SOvSPgQ/7TPLxZNazHB+0sZPCp39CP6ESzy9
R44j+Ps+q/38/x/BBwDfaMsf
        "]]},
      Annotation[#, "Charting`Private`Tag$46970#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 1, 0], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQPbcuic0wJduOAQwe2LPffqT+Vn6mPYy/8NT8wtfy
K+H8des7b+fo7YLz0+0vznxTdBjOz3uq+XjLupNwPpdii/p9iwtwfp/Aaa2F
CZfh/KTbIfuZz1yD8wuPtiTlq9+C8zcW8ARLeN5FuKc6+5VB+AM4v2n+n8Av
bx7C+QyXHzjsqXoM56uVpFWEaD2F8598nR7GvfcZnO/1NKt2UuELON/vyQRt
OblXcP6rw0kNJ9a+hvP1BK/JOse/RfjP/mvinc/v4PwzPaEaguffw/nub6O+
K4V+gPN/qc+5wVmA4K9JurvzQxeCH7FRt2jVRASflaFOK2UGgh+jvozt4Gwk
82z21M+ai+ADANNNl4E=
        "]]},
      Annotation[#, "Charting`Private`Tag$47023#1"]& ]}, {}}, {InsetBox[
     StyleBox[
      TemplateBox[{
        OverscriptBox[
         SubscriptBox["\"F\"", "\"R\""], "~"], "\"(\"", "x", 
        RowBox[{"\")\"", "\[GreaterEqual]", "\"0.5\""}]},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->12,
      FontSlant->Italic], {3.27, 1}], 
    {RGBColor[1, 0, 0], Thickness[Large], Dashing[{0, Small}], 
     LineBox[{{2.8, 1}, {2.9, 1}}]}, InsetBox[
     StyleBox[
      TemplateBox[{"\"F(\"", "x", 
        RowBox[{"\")\"", "\[GreaterEqual]", "\"0.75\""}]},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->12,
      FontSlant->Italic], {3.2725, 0.75}], 
    {RGBColor[0, 0, 1], Thickness[Large], Dashing[{Small, Small}], 
     LineBox[{{2.8, 0.75}, {2.9, 0.75}}]}, 
    {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{2.8, 0.5}, {2.9, 0.5}}]}, 
    InsetBox[
     StyleBox[
      TemplateBox[{
        OverscriptBox["\"C\"", "~"], "\"(\"", "x", "\") < 2.077\""},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->12,
      FontSlant->Italic], {3.3125, 0.5}]}},
  AspectRatio->NCache[
    Rational[1, 4], 0.25],
  Axes->{True, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Epilog->{
    Thickness[Large], 
    GrayLevel[1], 
    LineBox[{{2.5, 0}, {4, 0}}]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{
    GrayLevel[0.3], 19, 
    Directive[FontFamily -> "Times"]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 3.8}, {0, 1.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{0., 
      FormBox[
       StyleBox["0.`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {0.5, 
      FormBox[
       StyleBox["0.5`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {1., 
      FormBox[
       StyleBox["1.`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {1.5, 
      FormBox[
       StyleBox["1.5`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {2., 
      FormBox[
       StyleBox["2.`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {2.5, 
      FormBox[
       StyleBox["2.5`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}}, {}}]], "Output",
 CellChangeTimes->{
  3.9381160592895393`*^9, {3.938302812929924*^9, 3.938302856202395*^9}, 
   3.938302901469857*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"4dceff7e-939a-49aa-968c-9fa447be0361"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Case 4", "Subsection",
 CellChangeTimes->{{3.938116066808916*^9, 
  3.93811606766143*^9}},ExpressionUUID->"be2e67fa-a2fe-4fb7-a845-\
c1d8261fae38"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"0.2", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "y"}], ")"}]}], "+", 
        RowBox[{"0.1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x", "/", "3"}], ")"}], "+", "y"}], ")"}]}], ")"}]}]}], 
       ">=", "0.5"}], ",", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ">=", "0.75"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"3", " ", "x"}], "+", " ", "y"}], "<", "2.077"}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{
              RowBox[{"OverTilde", "[", "F", "]"}], ",", "R"}], "]"}], ",", 
            "\"\<(\>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "1"}], "]"}], ",", "\"\<, \>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "4"}], "]"}], ",", 
            "\"\<) \[GreaterEqual] 0.5\>\""}], "}"}], "]"}], ",", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{"F", ",", "\"\<(\>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "1"}], "]"}], ",", "\"\<, \>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "4"}], "]"}], ",", 
            "\"\<) \[GreaterEqual] 0.75\>\""}], "}"}], "]"}], ",", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"OverTilde", "[", "C", "]"}], ",", "\"\<(\>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "1"}], "]"}], ",", "\"\<, \>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "4"}], "]"}], ",", "\"\<) < 2.077\>\""}], 
           "}"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"TicksStyle", "->", 
     RowBox[{"Directive", "[", 
      RowBox[{"FontSize", "->", "200"}], "]"}]}], ",", " ", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"GrayLevel", "[", "0.3", "]"}], ",", " ", "19", ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], "]"}]}], "}"}]}], ",", 
    " ", 
    RowBox[{"FrameLabel", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{"c", ",", "1"}], "]"}], ",", 
       RowBox[{"Subscript", "[", 
        RowBox[{"c", ",", "4"}], "]"}]}], "}"}]}]}], "]"}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.938116201232656*^9, 3.938116217621091*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"976f32cf-e43f-4146-b1be-060d55116e8f"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJztXHdUlNe2HxUrDgY1FkAjxjIYNIoMxrrVscWrOCaIxjJqjC1grwPGYBsF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      "], {{
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         Opacity[0.3], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHn81lMWx7/3IWtGoUVUihaUspRUolSUJUUpTJTsKltksmSXXSr7TsjY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            "]], PolygonBox[CompressedData["
1:eJwtlFdoVUEQhnePJubGGlswihoVjdiwgSIEAj6I+OSjKBZsWBLBB3sBGwqK
YkMFUUTsvfeu2I0Fe8Xejb3G72fm4eOfuXvOPbM7/2xuv6LuhUkIYRCUhT8x
hClwg7gExhBfh/JQETZDfV4oQB+yPhttQt4V7Uk+HW1M3gVtQz4XzSPvFu0b
B9FZcJf4L5RnLRMuEL+BLazlkndGH5FPQ8/DZ+Jb8Jz4GdSEbLgM2+E7a+XQ
5aoLqkFLuAgb4CvraWgx7Iaf5Cn0AqyDL9o/ujFajapN71wh3gk/iDPQctRW
iP4ib4qugQPwJ1iNI4j368yIG8BI4kNwn7g7XCLeCt+I09H+XkNZP5MBXnOa
v7MEPQYRXpGfRE/BW50djFVfEtvrJfJd6BEoDVbzHuKjEHzPvdGzkHiNfdFz
UAZuku9AD8O/YGc6U2ehnkJH8qF+5jrrp+Sb0Hp8Px99QD4k2h61tyfkq9Ec
1ju4p76gvdQf4oboRPgEdeUr7VNmTOxb6vH6aD3P9h5tQ1/qP/0M9e4E1eD/
kc67aTCStVrk4+CdIL8czMujoYJ7ei8sgxbeU3l3RjSvycMZ5EvR5tDM9zow
Wi/z3auD3dudfTYG+SwU+GzM8bPRjIyCN9G8fhEeR+upelld58LzP9FG0E6+
h0nRzqqBapTX4WqwZ0rVK7gdrEeT5VX4GOwZzcKj6P8tn/H/ZRKbrTz1RD6D
LD+T29o7pFivJM+55+X12tBDe4l2F+iZbNZqJraXKvx2Rz6O9m5msNmfF+2u
0B2QIj+ueoKdaR3yftHuik7o6WielpfVsyfEr/3buiOeam96D4qD1X4v2rez
vJfqWTPvqbzyIpoXctx7Je41eVCzO9W9rxl+Tzw+mld0hvOJk8TOSp5aiVYm
b422harEWYnV8iGYF1dFi+XJr/Kp90571mwtiDYbmjHN6sJos6SZrcJ/nVG9
xG3QfdG+qW/91jd0tjzTys9As9Un2l3TwWtbEe1d1VgjsTtdd3n7aLNePbFY
M3/WPSev6U7QXbEInge7M3T3LNY5BruDhkW7EzP8meHR7tSUP3MNPeG9z0TX
eo87uUdVe5HvRXv4D4ZJ0PA=
            "]]}]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
         Opacity[0.3], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxVmHncV9MWxnN2hju6A7lc83SRjMlUSgNFk0qDt0FpInopGdMsaaJBUkJF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            "]], PolygonBox[CompressedData["
1:eJwt0VdOQlEUheETcCI4JIbgAGRKhhBCTEBRsCFVVFBQsQtiAQUEsWBHH/x3
sh6+l3tPdlnbNxXwT3ucc5OYQNXr3BAZBNFEB8uYRwP3WMIcLnCHJGLo4hgh
rGAPT8jq2wg/KGEDFTwijRm08YA1LOIWPaxiAft4Rg5hXKun9YqjjzPMIoUd
DLCOLfzqjf0rq/e5Zk+r9pVq5bTroWaznd+0g81eVO1dbKqHZfGJbWXyhXdE
9c12OdHstlMNryhoZsv6SNlb5gd4QR4RjPGNhDK02h/aLarb1XWbjN7+adeE
erWUbUG1b5RtXre61K2zusWpettN/gFgb3Du
            "]]}]}, 
        {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
         Opacity[0.3], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNl3ds1kUYx1/h3igIhS7oLm2lrUAFihYooAi2hSKrYFEsgpWigrQy3NKi
OChaB+AAiTGGEP9Uo0SJEjVK3HuPuPeOI444vt/c5037xyd3v7vnnnvueb53
b1vS2tHU3i+RSKQflkj0V/tmSCQOiGUiQwwUR4pM2kEiXQxgLouxwaJLdIoh
IpuxNFEq8kWBuMffyURio9ocMRR/ubTec4loFsNYl8k+RWI460awJk+U0Nr2
KFGIbR7+vL6YdbnEkUWMI7H1/LHiGDFWXCW2EPsoUYbvCvb2nqMZs49x2Hls
qThNVIoxzJfj92jsxmM7Bh+jGT8OO/urobVtt9gqqsVkMYF4q/FRxR7FxFfL
vP1Noa3pY1dBjVvERHE8fr3uBtEjThB1Yro4UcwQ07Ct7zM2S5yE7QqxXMwM
vbrJwHYq62djax9zRAM+Foi5Yh40Mn+7uI156846sW4G4judWGs56w6xnX1W
iTbRxN6TOKc1m0V8hdSgDH/WTS5z+XynNJrDugLmrMcifDQzntJ+NrZDWZfS
bnHo1WcJ9fL3SOI4NUTdFWBbztwW6lZCrNaL9dTJXmnEVNrHbwXrS1lfgi9r
xpqzTquw87e1No75ar5HMWZdns54Fd/WVereuJ1AnV3v6cQ3lvmUpr1mK337
b6FuNfiopUaTqNlUxlxja+8M+lOYn8F+E/qsm4zttNB7B+yjB3vPWVMLxfwQ
NVvPnLVsPTbg1+N1MJu51hA1an1up/X4mdh4TSM2c2EBe5WTP+fY2lxEHGeL
xXzvEZeLy0J8B5up8Ur8zCO/dcR7gTgXO7fWkPVTSY1d3wvFGr7XUEvHsZac
OkczyYXzcBFzrs/FooO55fR9xkvEOvLRwfnrGVtJnE2c02e8VGzgOxVrAfGu
DlGnG8jFoj6xVhHHWuI8mT3ncI7zQtSlz9Eeoj4msqaGuM6nNo5rPXn0PhvJ
+xLy6LiWki/vv4xctLDnOs7VRqyOcwU5cm7OIi+t9FuJdxXnb6Ouru8pIf5e
+g6nUeNOau64NhGbx7oYP0dsZt0mfC1mrItxt1dg30CeGsn3leTbmvCbUEnu
fCfHU8ebQ6+Wre9ZtDs4i/fdw941rHW+7xW/sLd/R24KUVP+Pb2GvbaF+HuW
2rObtVdjZw38IPZRp9XMedxauJaaPyD+wO9D4h9xnXhE9EvGvV1j3/P5+NrV
Z8y/K9bmQr7d9xvvd7OYOt8aol587ls4u3W0k9zsZM59a+GOEDX1pBikGHaH
qM1tnPcxcXgy+vL+u9l3F9+OrUzzz1LnJ8QRyaijHnLqfN5I3zp/WxwMUYOv
ivtD1LL/zno5RB2VqP8SOfhR/EScIzT+Imf6WnxD3Ys1/kKId+lXcR8+/xQP
hng//hUPh3g/PhWfUZcvxJch3sXXxX7sPxIfh6i9r8Td+P9c3EWevhV7iedp
8UGI98T3/vrQ+/Y7F37Du6m59TODcecn9S67XoU6y3Mh6uh9cSjEuzhY40/R
L1L/eWL4RNyJfTu59p7vUg/X4jvxPdror7WPkn/X6nFsDrGH/T9DXV3TXLXv
EJs1UoBO9lIPn/0v8XeIWvcd9b2oJGeujePKV/se+tlHjdeTS5/HZ7HW8tCb
70pWMt4X348c7shwtW+Rt3T1Xwnx3XDuPyT/vlvDkjHXmWpfI55s9d8g//vR
x1Ly57w7h7+J30N8d/w2ZCTj+5Cmdkgy3pn/RCIZaxzUJpPxDRqgdmAy3sOf
Q/z/wXo+gP6svYPUwPm39q1Xa/V/0j4oJQ==
            "]], PolygonBox[CompressedData["
1:eJwt01tLVkEUh/FdzA5SyNQ0O9x41zfwVvC2K0EUwyiLjqZl5glFjUys0CKL
rEQiJOxgRYpKhUlJkZVZdjLpaKaZZkIJGdSzmP/F752ZveedmbX2msTsvNTc
hUEQJMOhh59FYRAcp23AZZxHHooxii/IwToM4hnSEY8raMEelOArxpGL9WjC
L+zHdlxEM3aiEP24gWrsQKv+Y3P3YQ7tOIgDOusd2hPOn/kSzmEXihDD++jQ
n60KU5hGPjbjIa6iEttwEwuYX0dbjxn8RAG2ohN/UYtD+IZJ7MZGzOKa9qrA
b3xAhmK2WP+gRjHP47NyWaOzzOq/lcrFnGK1nCzjbLFYoxzcRSTjU7SN+IhP
yp3t2Yc2lGKLcvMPR5Qje3cBezUngbWWI4X+UUTR/6HYz6gWHM+OqSYsV7c0
13IWMp5QLmxOBOPvyvVJPFaO61UTK3m/Amv1DS2We7SnnY8pYDym2rEzr2a8
CqmaM6AcNOqbWu0tDv1eVoPPMYRM53NmsS4JfSwWczz9OCTRP4wXeIks5591
OF+jhVqj2/kaK9Kc287fEbsbG9Dr/B2w2t+EV3itd5bT+1jKfmdpy/EGw5pr
OXji/B1sUE1ZrXXpbFZzj5yvQau9HK31gLbM+TXf4x3S9OwtRvTtLWdPdQbb
22r6uvN3zO6W3eH/EwORSg==
            "]]}]}, {}, {}, {}, {}, {}, {}}, {
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwt0DtOAlEUgOEREeQRQAoJpTtwLdBptGABUKoFuA+l4LEJbaXQWgHxRaE2
YoHio+a7CcWX/56ZTObk7tQalfpaFEVVYoRzgV2Hst7oNQUvO5rXrl7SIGee
6xfvbJmL9Jz7NPmmxYIDfjnlh3/+OOSKlG/PdFPP9YKwYNL8oTNeSZsztJ0/
OeKNrGfblHg2vzDimCEnjJmyx4QH7nnikX0G3HEb/hW4i1zYTzNhP82HvTTB
BnHWV/e4BFOYKdI=
          "]], LineBox[CompressedData["
1:eJwt08tTjQEcx+G3kg0xU8xEhSMq5ZJdS0tbtplBFF0oiQVmEMol11ybiQ2S
e1KN7lFRRP0FshBmYptS9Jhp8czn933POZsz54SyCjfvDQuC4DXRjjk6yhZ3
bHgQVGsP3XxhmM/cJsrrh7SXO/zkMKMc4Rd3+c0xxphgnBif7dOtLHIf12aK
2MZiz+5pKX84wSQLPV9Av3s7ce6T2kINqfZ9fc8pyknyrEz3kUW8/UBP85d/
THGGYnb8/0K8J4yv7hEekmbX6gd2kmCf1VYes9p+pANks8Q+p23sJ4elnj3R
Ci6QbJ/XEnaxzH6qF7lMin1JD7CbkP1MrxDhnkU4lfZBcom0Z/PN/Z061tjP
9SN5LLevajv1rLVf6CfySbSvaQcNrLNf6iAFrLCvaydNpNuNOsQeVto3tItb
rLJv6g9fbTMttNJGOx100jXzW3xDNz308pZ39NHPK2qpooKjFJNDJpvYyAYy
WE8aSYRIIJb5zCOKuTP/gWlSd2Yw
          "]]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl0bkyHlAYgOHjJyi5BDNcALFzA2ai0WhRpKQhvSrEvsU64wZ+98AMjZ1Y
Yg0S+y5I7B6jeOad73zNmXNSKqpKKmNCCLVkREJIZzA2hDEmOGacG675xy1/
WCE2LoSfesIkT8yzyxpx9qt6yhTP/GCPDT7Yr+sZ07ywwD6/iLff1HNmCOZF
PWCbBPOWXjBLjHlJD/lNonlHL5kjYl7WIx545D/33HHFX0aJMuQ9RljkkCeS
naeRRzHl1FDPNxpopIlmWmiljXY66KSL73TTQy999DNAHdWU8YlcUkl6u7d7
HLDAMFF6+coXPlNKEYUUkE8eueSQTRaZfIy8//8rQC1TkA==
          "]]}, 
        {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl0ktTjmEYB/C7vOF95SUklfCyatPGxsKiRTNmmmmM1BewasUH8FkilfMx
56LIWQc5VqRUUg5RTtFB+j3T4jf//3XN8zyL575T+w6U708LIdSTiIUQZzU5
FLCNQorYzg52UkwJuyiljN3sYS8VHKSSAd7Rz6Po+xkhPJRP2aqfkN+ZZIJV
dkmO6+e4z0rzA/mWPvLNG8nknnmFvCu7SOnH5De+Mk7CLs5R/SytLDffkW94
Ta45j2XcNi+Vt+QTtuj18guf+USGXYw6/QzNLDG3yF56ov9o3kA6N81p8obs
ZLNeKz8yxijB7r88wmkamaeJbl6R7Zn1/NOvM8c1OthkXyM/MMJ7ZpnhMKe4
wjRXeckL1npvHX/1y/zhEu3RPbA/JIcZYpApflPNSRr4xUWe84ws763hp36B
H5ynLbpX9o9lVXTeJKMzJjM6y9jiXVwAAohc0A==
          "]]}}}], {}}, InsetBox[
     TemplateBox[{
       TemplateBox[{
         SubscriptBox[
          OverscriptBox["F", "~"], "R"], "\"(\"", 
         SubscriptBox["c", "1"], "\", \"", 
         SubscriptBox["c", "4"], "\") \[GreaterEqual] 0.5\""}, "RowDefault"], 
       
       TemplateBox[{"F", "\"(\"", 
         SubscriptBox["c", "1"], "\", \"", 
         SubscriptBox["c", "4"], "\") \[GreaterEqual] 0.75\""}, "RowDefault"], 
       TemplateBox[{
         OverscriptBox["C", "~"], "\"(\"", 
         SubscriptBox["c", "1"], "\", \"", 
         SubscriptBox["c", "4"], "\") < 2.077\""}, "RowDefault"]},
      "SwatchLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.17900000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1]]], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.17900000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1]]], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.17900000000000002`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.3}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          GrayLevel[0.3], FontSize -> 19, 
          Directive[FontFamily -> "Times"], FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
      
      Editable->True,
      InterpretationFunction:>(RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 
                 TemplateBox[<|"color" -> GrayLevel[0.3]|>, 
                  "GrayLevelColorSwatchTemplate"], ",", "19", ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "]"}]}], 
               "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->1,
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       TagBox[
        SubscriptBox["c", "4"], HoldForm], TraditionalForm], None}, {
      FormBox[
       TagBox[
        SubscriptBox["c", "1"], HoldForm], TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   LabelStyle->{
     GrayLevel[0.3], 19, 
     Directive[FontFamily -> "Times"]},
   Method->{
    "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
     "AxesInFront" -> True},
   PlotRange->{{0, 2}, {0, 2}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.02]}},
   Ticks->{Automatic, Automatic},
   TicksStyle->Directive[FontSize -> 200]],
  InterpretTemplate[Legended[
    Graphics[{
      GraphicsComplex[CompressedData["
1:eJztXHdUlNe2HxUrDgY1FkAjxjIYNIoMxrrVscWrOCaIxjJqjC1grwPGYBsF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       "], {{{
          EdgeForm[], 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Opacity[0.3]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmHn81lMWx7/3IWtGoUVUihaUspRUolSUJUUpTJTsKltksmSXXSr7TsjY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             "]], 
            Polygon[CompressedData["
1:eJwtlFdoVUEQhnePJubGGlswihoVjdiwgSIEAj6I+OSjKBZsWBLBB3sBGwqK
YkMFUUTsvfeu2I0Fe8Xejb3G72fm4eOfuXvOPbM7/2xuv6LuhUkIYRCUhT8x
hClwg7gExhBfh/JQETZDfV4oQB+yPhttQt4V7Uk+HW1M3gVtQz4XzSPvFu0b
B9FZcJf4L5RnLRMuEL+BLazlkndGH5FPQ8/DZ+Jb8Jz4GdSEbLgM2+E7a+XQ
5aoLqkFLuAgb4CvraWgx7Iaf5Cn0AqyDL9o/ujFajapN71wh3gk/iDPQctRW
iP4ib4qugQPwJ1iNI4j368yIG8BI4kNwn7g7XCLeCt+I09H+XkNZP5MBXnOa
v7MEPQYRXpGfRE/BW50djFVfEtvrJfJd6BEoDVbzHuKjEHzPvdGzkHiNfdFz
UAZuku9AD8O/YGc6U2ehnkJH8qF+5jrrp+Sb0Hp8Px99QD4k2h61tyfkq9Ec
1ju4p76gvdQf4oboRPgEdeUr7VNmTOxb6vH6aD3P9h5tQ1/qP/0M9e4E1eD/
kc67aTCStVrk4+CdIL8czMujoYJ7ei8sgxbeU3l3RjSvycMZ5EvR5tDM9zow
Wi/z3auD3dudfTYG+SwU+GzM8bPRjIyCN9G8fhEeR+upelld58LzP9FG0E6+
h0nRzqqBapTX4WqwZ0rVK7gdrEeT5VX4GOwZzcKj6P8tn/H/ZRKbrTz1RD6D
LD+T29o7pFivJM+55+X12tBDe4l2F+iZbNZqJraXKvx2Rz6O9m5msNmfF+2u
0B2QIj+ueoKdaR3yftHuik7o6WielpfVsyfEr/3buiOeam96D4qD1X4v2rez
vJfqWTPvqbzyIpoXctx7Je41eVCzO9W9rxl+Tzw+mld0hvOJk8TOSp5aiVYm
b422harEWYnV8iGYF1dFi+XJr/Kp90571mwtiDYbmjHN6sJos6SZrcJ/nVG9
xG3QfdG+qW/91jd0tjzTys9As9Un2l3TwWtbEe1d1VgjsTtdd3n7aLNePbFY
M3/WPSev6U7QXbEInge7M3T3LNY5BruDhkW7EzP8meHR7tSUP3MNPeG9z0TX
eo87uUdVe5HvRXv4D4ZJ0PA=
             "]]}]}, {
          EdgeForm[], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Opacity[0.3]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxVmHncV9MWxnN2hju6A7lc83SRjMlUSgNFk0qDt0FpInopGdMsaaJBUkJF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             "]], 
            Polygon[CompressedData["
1:eJwt0VdOQlEUheETcCI4JIbgAGRKhhBCTEBRsCFVVFBQsQtiAQUEsWBHH/x3
sh6+l3tPdlnbNxXwT3ucc5OYQNXr3BAZBNFEB8uYRwP3WMIcLnCHJGLo4hgh
rGAPT8jq2wg/KGEDFTwijRm08YA1LOIWPaxiAft4Rg5hXKun9YqjjzPMIoUd
DLCOLfzqjf0rq/e5Zk+r9pVq5bTroWaznd+0g81eVO1dbKqHZfGJbWXyhXdE
9c12OdHstlMNryhoZsv6SNlb5gd4QR4RjPGNhDK02h/aLarb1XWbjN7+adeE
erWUbUG1b5RtXre61K2zusWpettN/gFgb3Du
             "]]}]}, {
          EdgeForm[], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Opacity[0.3]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNl3ds1kUYx1/h3igIhS7oLm2lrUAFihYooAi2hSKrYFEsgpWigrQy3NKi
OChaB+AAiTGGEP9Uo0SJEjVK3HuPuPeOI444vt/c5037xyd3v7vnnnvueb53
b1vS2tHU3i+RSKQflkj0V/tmSCQOiGUiQwwUR4pM2kEiXQxgLouxwaJLdIoh
IpuxNFEq8kWBuMffyURio9ocMRR/ubTec4loFsNYl8k+RWI460awJk+U0Nr2
KFGIbR7+vL6YdbnEkUWMI7H1/LHiGDFWXCW2EPsoUYbvCvb2nqMZs49x2Hls
qThNVIoxzJfj92jsxmM7Bh+jGT8OO/urobVtt9gqqsVkMYF4q/FRxR7FxFfL
vP1Noa3pY1dBjVvERHE8fr3uBtEjThB1Yro4UcwQ07Ct7zM2S5yE7QqxXMwM
vbrJwHYq62djax9zRAM+Foi5Yh40Mn+7uI156846sW4G4judWGs56w6xnX1W
iTbRxN6TOKc1m0V8hdSgDH/WTS5z+XynNJrDugLmrMcifDQzntJ+NrZDWZfS
bnHo1WcJ9fL3SOI4NUTdFWBbztwW6lZCrNaL9dTJXmnEVNrHbwXrS1lfgi9r
xpqzTquw87e1No75ar5HMWZdns54Fd/WVereuJ1AnV3v6cQ3lvmUpr1mK337
b6FuNfiopUaTqNlUxlxja+8M+lOYn8F+E/qsm4zttNB7B+yjB3vPWVMLxfwQ
NVvPnLVsPTbg1+N1MJu51hA1an1up/X4mdh4TSM2c2EBe5WTP+fY2lxEHGeL
xXzvEZeLy0J8B5up8Ur8zCO/dcR7gTgXO7fWkPVTSY1d3wvFGr7XUEvHsZac
OkczyYXzcBFzrs/FooO55fR9xkvEOvLRwfnrGVtJnE2c02e8VGzgOxVrAfGu
DlGnG8jFoj6xVhHHWuI8mT3ncI7zQtSlz9Eeoj4msqaGuM6nNo5rPXn0PhvJ
+xLy6LiWki/vv4xctLDnOs7VRqyOcwU5cm7OIi+t9FuJdxXnb6Ouru8pIf5e
+g6nUeNOau64NhGbx7oYP0dsZt0mfC1mrItxt1dg30CeGsn3leTbmvCbUEnu
fCfHU8ebQ6+Wre9ZtDs4i/fdw941rHW+7xW/sLd/R24KUVP+Pb2GvbaF+HuW
2rObtVdjZw38IPZRp9XMedxauJaaPyD+wO9D4h9xnXhE9EvGvV1j3/P5+NrV
Z8y/K9bmQr7d9xvvd7OYOt8aol587ls4u3W0k9zsZM59a+GOEDX1pBikGHaH
qM1tnPcxcXgy+vL+u9l3F9+OrUzzz1LnJ8QRyaijHnLqfN5I3zp/WxwMUYOv
ivtD1LL/zno5RB2VqP8SOfhR/EScIzT+Imf6WnxD3Ys1/kKId+lXcR8+/xQP
hng//hUPh3g/PhWfUZcvxJch3sXXxX7sPxIfh6i9r8Td+P9c3EWevhV7iedp
8UGI98T3/vrQ+/Y7F37Du6m59TODcecn9S67XoU6y3Mh6uh9cSjEuzhY40/R
L1L/eWL4RNyJfTu59p7vUg/X4jvxPdror7WPkn/X6nFsDrGH/T9DXV3TXLXv
EJs1UoBO9lIPn/0v8XeIWvcd9b2oJGeujePKV/se+tlHjdeTS5/HZ7HW8tCb
70pWMt4X348c7shwtW+Rt3T1Xwnx3XDuPyT/vlvDkjHXmWpfI55s9d8g//vR
x1Ly57w7h7+J30N8d/w2ZCTj+5Cmdkgy3pn/RCIZaxzUJpPxDRqgdmAy3sOf
Q/z/wXo+gP6svYPUwPm39q1Xa/V/0j4oJQ==
             "]], 
            Polygon[CompressedData["
1:eJwt01tLVkEUh/FdzA5SyNQ0O9x41zfwVvC2K0EUwyiLjqZl5glFjUys0CKL
rEQiJOxgRYpKhUlJkZVZdjLpaKaZZkIJGdSzmP/F752ZveedmbX2msTsvNTc
hUEQJMOhh59FYRAcp23AZZxHHooxii/IwToM4hnSEY8raMEelOArxpGL9WjC
L+zHdlxEM3aiEP24gWrsQKv+Y3P3YQ7tOIgDOusd2hPOn/kSzmEXihDD++jQ
n60KU5hGPjbjIa6iEttwEwuYX0dbjxn8RAG2ohN/UYtD+IZJ7MZGzOKa9qrA
b3xAhmK2WP+gRjHP47NyWaOzzOq/lcrFnGK1nCzjbLFYoxzcRSTjU7SN+IhP
yp3t2Yc2lGKLcvMPR5Qje3cBezUngbWWI4X+UUTR/6HYz6gWHM+OqSYsV7c0
13IWMp5QLmxOBOPvyvVJPFaO61UTK3m/Amv1DS2We7SnnY8pYDym2rEzr2a8
CqmaM6AcNOqbWu0tDv1eVoPPMYRM53NmsS4JfSwWczz9OCTRP4wXeIks5591
OF+jhVqj2/kaK9Kc287fEbsbG9Dr/B2w2t+EV3itd5bT+1jKfmdpy/EGw5pr
OXji/B1sUE1ZrXXpbFZzj5yvQau9HK31gLbM+TXf4x3S9OwtRvTtLWdPdQbb
22r6uvN3zO6W3eH/EwORSg==
             "]]}]}, {}, {}, {}, {}, {}, {}}, {{
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], 
          Line[CompressedData["
1:eJwt0DtOAlEUgOEREeQRQAoJpTtwLdBptGABUKoFuA+l4LEJbaXQWgHxRaE2
YoHio+a7CcWX/56ZTObk7tQalfpaFEVVYoRzgV2Hst7oNQUvO5rXrl7SIGee
6xfvbJmL9Jz7NPmmxYIDfjnlh3/+OOSKlG/PdFPP9YKwYNL8oTNeSZsztJ0/
OeKNrGfblHg2vzDimCEnjJmyx4QH7nnikX0G3HEb/hW4i1zYTzNhP82HvTTB
BnHWV/e4BFOYKdI=
           "]], 
          Line[CompressedData["
1:eJwt08tTjQEcx+G3kg0xU8xEhSMq5ZJdS0tbtplBFF0oiQVmEMol11ybiQ2S
e1KN7lFRRP0FshBmYptS9Jhp8czn933POZsz54SyCjfvDQuC4DXRjjk6yhZ3
bHgQVGsP3XxhmM/cJsrrh7SXO/zkMKMc4Rd3+c0xxphgnBif7dOtLHIf12aK
2MZiz+5pKX84wSQLPV9Av3s7ce6T2kINqfZ9fc8pyknyrEz3kUW8/UBP85d/
THGGYnb8/0K8J4yv7hEekmbX6gd2kmCf1VYes9p+pANks8Q+p23sJ4elnj3R
Ci6QbJ/XEnaxzH6qF7lMin1JD7CbkP1MrxDhnkU4lfZBcom0Z/PN/Z061tjP
9SN5LLevajv1rLVf6CfySbSvaQcNrLNf6iAFrLCvaydNpNuNOsQeVto3tItb
rLJv6g9fbTMttNJGOx100jXzW3xDNz308pZ39NHPK2qpooKjFJNDJpvYyAYy
WE8aSYRIIJb5zCOKuTP/gWlSd2Yw
           "]]}, {
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], 
          Line[CompressedData["
1:eJwl0bkyHlAYgOHjJyi5BDNcALFzA2ai0WhRpKQhvSrEvsU64wZ+98AMjZ1Y
Yg0S+y5I7B6jeOad73zNmXNSKqpKKmNCCLVkREJIZzA2hDEmOGacG675xy1/
WCE2LoSfesIkT8yzyxpx9qt6yhTP/GCPDT7Yr+sZ07ywwD6/iLff1HNmCOZF
PWCbBPOWXjBLjHlJD/lNonlHL5kjYl7WIx545D/33HHFX0aJMuQ9RljkkCeS
naeRRzHl1FDPNxpopIlmWmiljXY66KSL73TTQy999DNAHdWU8YlcUkl6u7d7
HLDAMFF6+coXPlNKEYUUkE8eueSQTRaZfIy8//8rQC1TkA==
           "]]}, {
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]], 
          Line[CompressedData["
1:eJwl0ktTjmEYB/C7vOF95SUklfCyatPGxsKiRTNmmmmM1BewasUH8FkilfMx
56LIWQc5VqRUUg5RTtFB+j3T4jf//3XN8zyL575T+w6U708LIdSTiIUQZzU5
FLCNQorYzg52UkwJuyiljN3sYS8VHKSSAd7Rz6Po+xkhPJRP2aqfkN+ZZIJV
dkmO6+e4z0rzA/mWPvLNG8nknnmFvCu7SOnH5De+Mk7CLs5R/SytLDffkW94
Ta45j2XcNi+Vt+QTtuj18guf+USGXYw6/QzNLDG3yF56ov9o3kA6N81p8obs
ZLNeKz8yxijB7r88wmkamaeJbl6R7Zn1/NOvM8c1OthkXyM/MMJ7ZpnhMKe4
wjRXeckL1npvHX/1y/zhEu3RPbA/JIcZYpApflPNSRr4xUWe84ws763hp36B
H5ynLbpX9o9lVXTeJKMzJjM6y9jiXVwAAohc0A==
           "]]}}}], {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> 1, Axes -> {False, False}, 
      AxesLabel -> {None, None}, AxesOrigin -> {Automatic, Automatic}, 
      DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
         HoldForm[
          Subscript[$CellContext`c, 4]], None}, {
         HoldForm[
          Subscript[$CellContext`c, 1]], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], LabelStyle -> {
        GrayLevel[0.3], 19, 
        Directive[FontFamily -> "Times"]}, 
      Method -> {
       "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
        "AxesInFront" -> True}, PlotRange -> {{0, 2}, {0, 2}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {
        Scaled[0.02], 
        Scaled[0.02]}, Ticks -> {Automatic, Automatic}, TicksStyle -> 
      Directive[FontSize -> 200]}], 
    Placed[
     Unevaluated[
      SwatchLegend[{
        Directive[
         EdgeForm[
          Directive[
           Opacity[1], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]]], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Opacity[0.3]], 
        Directive[
         EdgeForm[
          Directive[
           Opacity[1], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]]], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Opacity[0.3]], 
        Directive[
         EdgeForm[
          Directive[
           Opacity[1], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]]], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Opacity[0.3]]}, {
        Row[{
          Subscript[
           OverTilde[$CellContext`F], $CellContext`R], "(", 
          Subscript[$CellContext`c, 1], ", ", 
          Subscript[$CellContext`c, 4], ") \[GreaterEqual] 0.5"}], 
        Row[{$CellContext`F, "(", 
          Subscript[$CellContext`c, 1], ", ", 
          Subscript[$CellContext`c, 4], ") \[GreaterEqual] 0.75"}], 
        Row[{
          OverTilde[C], "(", 
          Subscript[$CellContext`c, 1], ", ", 
          Subscript[$CellContext`c, 4], ") < 2.077"}]}, LegendMarkers -> 
       Automatic, LabelStyle -> {
         GrayLevel[0.3], 19, 
         Directive[FontFamily -> "Times"]}, LegendLayout -> "Column"]], {
     Right, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.9381162187135468`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"c2cd65a4-8516-45d1-8edd-0547ed3a152c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Case 5", "Subsection",
 CellChangeTimes->{{3.938116228523732*^9, 
  3.938116229527054*^9}},ExpressionUUID->"64943761-73f0-46f5-bb89-\
6ac5285b231f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"0.2", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "y"}], ")"}]}], "+", 
        RowBox[{"0.1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x", "/", "2"}], ")"}], "+", "y"}], ")"}]}], ")"}]}]}], 
       ">=", "0.5"}], ",", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ">=", "0.75"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", "x"}], "+", " ", "y"}], "<", "2.077"}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{
              RowBox[{"OverTilde", "[", "F", "]"}], ",", "R"}], "]"}], ",", 
            "\"\<(\>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "1"}], "]"}], ",", "\"\<, \>\"", ",", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"c", ",", "3"}], "]"}], "+", 
             RowBox[{"Subscript", "[", 
              RowBox[{"c", ",", "4"}], "]"}]}], ",", 
            "\"\<) \[GreaterEqual] 0.5\>\""}], "}"}], "]"}], ",", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{"F", ",", "\"\<(\>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "1"}], "]"}], ",", "\"\<, \>\"", ",", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"c", ",", "3"}], "]"}], "+", 
             RowBox[{"Subscript", "[", 
              RowBox[{"c", ",", "4"}], "]"}]}], ",", 
            "\"\<) \[GreaterEqual] 0.75\>\""}], "}"}], "]"}], ",", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"OverTilde", "[", "C", "]"}], ",", "\"\<(\>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "1"}], "]"}], ",", "\"\<, \>\"", ",", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"c", ",", "3"}], "]"}], "+", 
             RowBox[{"Subscript", "[", 
              RowBox[{"c", ",", "4"}], "]"}]}], ",", "\"\<) < 2.077\>\""}], 
           "}"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"TicksStyle", "->", 
     RowBox[{"Directive", "[", 
      RowBox[{"FontSize", "->", "200"}], "]"}]}], ",", " ", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"GrayLevel", "[", "0.3", "]"}], ",", " ", "19", ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], "]"}]}], "}"}]}], ",", 
    " ", 
    RowBox[{"FrameLabel", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{"c", ",", "1"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"c", ",", "3"}], "]"}], "+", 
        RowBox[{"Subscript", "[", 
         RowBox[{"c", ",", "4"}], "]"}]}]}], "}"}]}]}], "]"}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.9381163078879757`*^9, 3.9381163530042353`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"c9dff0f2-2b82-4719-ac78-a0dc5a16999b"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJztXHdUlNe2H2MB0cEW22BNNI7GFnVQjLqNgy1RHIy9jCVYB7tRQUNQcSzX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      "], {{
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         Opacity[0.3], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHv81/MVx99vuVtSQoVSbkl3UyK3KBKTSyK3hHIrt9yJRJTcmtnc7wxz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            "]], PolygonBox[CompressedData["
1:eJwtlGdI11EUhu8pDSsCQQiCIEQk6GM0KNvzW4FB0aIwirYV7b333rtoL9ra
1LRlpg0rbZfa3ouiqKjn5fw+PNz34N/7u/fc97yJaempQyuEEHpADIy2EG5C
NThBPYz1AlSEWBgFVyAOKsNUKIEakMPvp7HehZqQSz2FtRiqwznqTtoXfqP/
whh0EcTDSerJrHcgAbKp97DOhPvoj7AMvRQy0LchFT3SXP+BNPQzSIa61L1Y
yyEJ6lCvZO0OZ9Fluje6DBL1G+qerDvhHToLtqCHwy30aziMPgTf0T9gkvme
2qsEVqC7wWl0KWSgj8NP9C9Yhe6vnqLLYT16CFxDv4J66oN5b+IgE30eTO9C
3ZX1FPxDx0NndCnU0ptR92V9DrUhhXqC+Zl0lmKYYX4GffsezEKvVs+C9zgX
3Q6eBP/mAVgIj6m/wjb0WL0R+g3sR8+HR+gvsBc9Gx6gP8Fu9HTzb32Afei5
8BD9Gbajx5uf7S3sQE8076XeYAR6CTwN/gYd0BvgBnorLDLvoXqnMy5Ar4OX
wc/UHr0cMtFVYQ56jXoU/Iy6+wC4FLwH8lZB5G15bB7rWngR/Myb0Zs0C+hj
wfcaCHnB99Tfjph7Q79pZN4z9UqeaGx+Z91VHsySF83fUh5pjt4F74N7pKX5
DMj7+sZ1eQWOBvdgC/Meq7e6w0HzHqk332CcuQflPb1ZoebQ9LghVIlmUTOk
2dFMnpF3o1mUxzT76RBjngEdzT0pL+oMi80zIjbyzEXWjebe1f/kQLZ5Fuib
bSNPyUt6wzbmHpJ3NAN5uhsUoSuZZ0mzyMvKFGVNU/PZVuYoOxpG3leGXIV8
3S14Ril7mpjPvjKovvlMa5blCWVNivnsJ0S9L4x6ozdQFjYw944yUVmhjFA2
KDNamXteXs+H1uYel7cLgnv3svld5GHNZj/zrNSMKqv6mGdjcuS1QeZ7yXOa
7S7mWawZV5b1Ns/GpMjrg82/Jc//BxMB2xQ=
            "]]}]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
         Opacity[0.3], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxVmXn8l1MWx3/uFbKnolUqpVKRylIpvxTatCkppKSJSipKUUlJI7LLHoYx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            "]], PolygonBox[CompressedData["
1:eJwt0WdOAmEUheEv4kZgSSyAGEKMiQiKKCgdFFEs2LAhKCCCDQuIujrfG86P
J5lM5rYz3mDUH5lxzvkwi2+Pc3/YQQxdHGMOa+ighgDieMAJgljHI84wjyTe
MUEZBezjBRnV3GiG9Y7gSjOs9xIO8IosQjjEG3KaUcUz0tpxD09Iacdf9LGh
my7QxirCaKGHBJZRwQCb2MKtbrTbovr2VLsk1PscC5rxiS/VLmKsd/a8rdkj
PdsOP55p5jFlZLN3UdIOH8rQsiviCEPkNdOyvFZ2GWVxqezSyqKuW1OqvcOK
eli2Dd2WVbZNZWEZ3+ufJlXzD/ElTd4=
            "]]}]}, 
        {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
         Opacity[0.3], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNl3e412MYxn86z0GJSONwUAoRki2jFAmFZI+MzIx2MivZ/G1v2fuy96ap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            "]], PolygonBox[CompressedData["
1:eJwt01lLlVEUxvE33U59AK/rzisvBFFOGEaRFIaz5lCnjqQgWIFwQBCCshxy
1iJJCsUoFMVS00rTTLNyqMxu/AgRISIRodV/8T4XP5cv7mEN28OhK7mXIzzP
C8DhPT8+IA17kZ73jriMAH7w/YTYhYs4hSm4KM+7SjyCRSwhBVus/0McwRkU
YxjdCCETrxDN/jDxmN2JMWSjBOv4hJM4hI9YQToO4hE6cUFrxhHBeVXEZEwi
ku9qYqrWNqJIe/rQhnOq+SHacV53DKADQRzHKHpQjizV0qzarKZVrGltvNbe
Vi22pxetKFNP76IFpeqZ9bYJZ9XjN4gj/2vE08rtFgqUo/Xupe4K66wbyNWZ
VttN5KtGu7seecohiv3T6mWNZvlcs7eZxvL9mpiAOuUyT0x0fk77eIoKXEIM
f5/RrGqxiW/qVRI+44vz346duYGvegt25gH2fyfmoFKzfOb8t1SlWU44/y3a
THfQr7djPZlTzpZrBn7hsX63mf/GkHppPX6hHljtRzGrGiz3E3hrveH7uvPf
sOV2x/lvy3L8i3+q3d7sLga1t9DyxD3nvz2byU/cd/7/is1gGw90t83I3lqD
9gZ194J6Zzn8BypGcsM=
            "]]}]}, {}, {}, {}, {}, {}, {}}, {
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         LineBox[{2, 1, 6, 263, 10, 417, 416, 457, 458, 456, 373, 459, 400, 
          401, 371, 372, 338, 439, 339, 440, 308, 412, 452, 367, 451, 368, 
          398, 326, 449, 450, 438, 335, 435, 453, 461, 462, 431, 432, 433, 
          413, 414, 337, 479, 336, 179, 5, 244, 4, 3, 2}], 
         LineBox[CompressedData["
1:eJwt0stPDwAAwPFfR1ubg0MXl7o5mimKhKzS42BE8iyJnquDKFIUKdaWqDiU
3m9mHChyysWmRAjNq+SRi3+gT5vD5/I9f0MzCncVBAUCgRGCWcEk68T7PGec
eoqZo4hW1vOS3TQQRzgTnGIPe/lMKvFEMEkJ+3jMCI9II4ENjPKEBzzkDPOc
pp2NvGI/1ynjB6V0EMkU6TRyjgXO0kkXB/nCAXYSxWvKOcQRvnKYRDbxhvMc
JZNvZJDEZqap4BjH+U4WyUTzlkqyecozxnhBN1t4xwlucJGfXKCHGN5zkptU
84sqetnKDDk0cZnfXKKPbXwgl2au8Ica+tnOR/JooY5Fahkglk/kc4tr/OUq
g+xgluWpbpPCMEP881Ubd2ing0666KaHXvroZ4BBhhjmLvdopZ4KiskijRRi
iWQtawhjNSGsYuX/z5cAYdxnQg==
          "]]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl0ckunQEABeAfCwnrbonEE+AVlKLmoSQ2lprwBoRuWlS51zzUPM+zUrNa
6jvwAOZ7sfIlFl9yFic5i5NSU19cFxMEQRO3wg3VcUHwjR/M8Z0N1tlik3F6
OaGHeVrYp4MJ+jmljwVa+UsnkwxyxgCLtHFAiCmGOWeIJX5ySJhpRvjHb5Zp
54guZhjjglFW+MUx3czyhz222WWHVdZoppavsUHQSJgZ9vnPNVESdZJJJ4ts
PpFDLnl8Jp8CCimimBJKKaOcCr5QSRUfSSOJBCL2rrhkj2lCNFBLBZlkkMoH
4nn16QvPRInwxCMP3HMX8/7/G9cKTjI=
          "]]}, 
        {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl0llTDlAAx+FT71vEVVfddNOFCzNmmiZfhI9gmtzpQ4QokrJmr2yRpUUq
hUj7KkuSFklRRIqQekwXz/zOnJn/zZmTsitr556YEEI5bZEQWulnmEnmWGSF
aDSEzSSSRDIpbGEr20gljXQy2E4md1lhlX/MMM0d/pLHMW7xh9u8YJBmNsWF
8EQ/MkUFv8mliBssc5PnDPCIBLvH+oFJyvnFQQq5xk+u008fTWy0e6jvmeAq
SxzgKJdZ5Aq99PCADXaNOs4YZfwghwJKWKCUbrqoJ96uQUd5xyW+s58jXOAb
F+mkg/vE2dXpCG85zzz7yOcsXzlHO23cI2pXq8O84Qxf2MthTjNHMa08o5qI
XY0O8ZpTzJLNIU7wmZO08JRKYu2q9BUvOc4nYtwHdjvv+P/+/lkvPXTTRScd
tEfW/+gaHqN01Q==
          "]]}}}], {}}, InsetBox[
     TemplateBox[{
       TemplateBox[{
         SubscriptBox[
          OverscriptBox["F", "~"], "R"], "\"(\"", 
         SubscriptBox["c", "1"], "\", \"", 
         RowBox[{
           SubscriptBox["c", "3"], "+", 
           SubscriptBox["c", "4"]}], "\") \[GreaterEqual] 0.5\""}, 
        "RowDefault"], 
       TemplateBox[{"F", "\"(\"", 
         SubscriptBox["c", "1"], "\", \"", 
         RowBox[{
           SubscriptBox["c", "3"], "+", 
           SubscriptBox["c", "4"]}], "\") \[GreaterEqual] 0.75\""}, 
        "RowDefault"], 
       TemplateBox[{
         OverscriptBox["C", "~"], "\"(\"", 
         SubscriptBox["c", "1"], "\", \"", 
         RowBox[{
           SubscriptBox["c", "3"], "+", 
           SubscriptBox["c", "4"]}], "\") < 2.077\""}, "RowDefault"]},
      "SwatchLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.17900000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1]]], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.17900000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1]]], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.17900000000000002`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.3}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          GrayLevel[0.3], FontSize -> 19, 
          Directive[FontFamily -> "Times"], FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
      
      Editable->True,
      InterpretationFunction:>(RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 
                 TemplateBox[<|"color" -> GrayLevel[0.3]|>, 
                  "GrayLevelColorSwatchTemplate"], ",", "19", ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "]"}]}], 
               "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->1,
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       TagBox[
        RowBox[{
          SubscriptBox["c", "3"], "+", 
          SubscriptBox["c", "4"]}], HoldForm], TraditionalForm], None}, {
      FormBox[
       TagBox[
        SubscriptBox["c", "1"], HoldForm], TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   LabelStyle->{
     GrayLevel[0.3], 19, 
     Directive[FontFamily -> "Times"]},
   Method->{
    "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
     "AxesInFront" -> True},
   PlotRange->{{0, 2}, {0, 2}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.02]}},
   Ticks->{Automatic, Automatic},
   TicksStyle->Directive[FontSize -> 200]],
  InterpretTemplate[Legended[
    Graphics[{
      GraphicsComplex[CompressedData["
1:eJztXHdUlNe2H2MB0cEW22BNNI7GFnVQjLqNgy1RHIy9jCVYB7tRQUNQcSzX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       "], {{{
          EdgeForm[], 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Opacity[0.3]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmHv81/MVx99vuVtSQoVSbkl3UyK3KBKTSyK3hHIrt9yJRJTcmtnc7wxz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             "]], 
            Polygon[CompressedData["
1:eJwtlGdI11EUhu8pDSsCQQiCIEQk6GM0KNvzW4FB0aIwirYV7b333rtoL9ra
1LRlpg0rbZfa3ouiqKjn5fw+PNz34N/7u/fc97yJaempQyuEEHpADIy2EG5C
NThBPYz1AlSEWBgFVyAOKsNUKIEakMPvp7HehZqQSz2FtRiqwznqTtoXfqP/
whh0EcTDSerJrHcgAbKp97DOhPvoj7AMvRQy0LchFT3SXP+BNPQzSIa61L1Y
yyEJ6lCvZO0OZ9Fluje6DBL1G+qerDvhHToLtqCHwy30aziMPgTf0T9gkvme
2qsEVqC7wWl0KWSgj8NP9C9Yhe6vnqLLYT16CFxDv4J66oN5b+IgE30eTO9C
3ZX1FPxDx0NndCnU0ptR92V9DrUhhXqC+Zl0lmKYYX4GffsezEKvVs+C9zgX
3Q6eBP/mAVgIj6m/wjb0WL0R+g3sR8+HR+gvsBc9Gx6gP8Fu9HTzb32Afei5
8BD9Gbajx5uf7S3sQE8076XeYAR6CTwN/gYd0BvgBnorLDLvoXqnMy5Ar4OX
wc/UHr0cMtFVYQ56jXoU/Iy6+wC4FLwH8lZB5G15bB7rWngR/Myb0Zs0C+hj
wfcaCHnB99Tfjph7Q79pZN4z9UqeaGx+Z91VHsySF83fUh5pjt4F74N7pKX5
DMj7+sZ1eQWOBvdgC/Meq7e6w0HzHqk332CcuQflPb1ZoebQ9LghVIlmUTOk
2dFMnpF3o1mUxzT76RBjngEdzT0pL+oMi80zIjbyzEXWjebe1f/kQLZ5Fuib
bSNPyUt6wzbmHpJ3NAN5uhsUoSuZZ0mzyMvKFGVNU/PZVuYoOxpG3leGXIV8
3S14Ril7mpjPvjKovvlMa5blCWVNivnsJ0S9L4x6ozdQFjYw944yUVmhjFA2
KDNamXteXs+H1uYel7cLgnv3svld5GHNZj/zrNSMKqv6mGdjcuS1QeZ7yXOa
7S7mWawZV5b1Ns/GpMjrg82/Jc//BxMB2xQ=
             "]]}]}, {
          EdgeForm[], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Opacity[0.3]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxVmXn8l1MWx3/uFbKnolUqpVKRylIpvxTatCkppKSJSipKUUlJI7LLHoYx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             "]], 
            Polygon[CompressedData["
1:eJwt0WdOAmEUheEv4kZgSSyAGEKMiQiKKCgdFFEs2LAhKCCCDQuIujrfG86P
J5lM5rYz3mDUH5lxzvkwi2+Pc3/YQQxdHGMOa+ighgDieMAJgljHI84wjyTe
MUEZBezjBRnV3GiG9Y7gSjOs9xIO8IosQjjEG3KaUcUz0tpxD09Iacdf9LGh
my7QxirCaKGHBJZRwQCb2MKtbrTbovr2VLsk1PscC5rxiS/VLmKsd/a8rdkj
PdsOP55p5jFlZLN3UdIOH8rQsiviCEPkNdOyvFZ2GWVxqezSyqKuW1OqvcOK
eli2Dd2WVbZNZWEZ3+ufJlXzD/ElTd4=
             "]]}]}, {
          EdgeForm[], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Opacity[0.3]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNl3e412MYxn86z0GJSONwUAoRki2jFAmFZI+MzIx2MivZ/G1v2fuy96ap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             "]], 
            Polygon[CompressedData["
1:eJwt01lLlVEUxvE33U59AK/rzisvBFFOGEaRFIaz5lCnjqQgWIFwQBCCshxy
1iJJCsUoFMVS00rTTLNyqMxu/AgRISIRodV/8T4XP5cv7mEN28OhK7mXIzzP
C8DhPT8+IA17kZ73jriMAH7w/YTYhYs4hSm4KM+7SjyCRSwhBVus/0McwRkU
YxjdCCETrxDN/jDxmN2JMWSjBOv4hJM4hI9YQToO4hE6cUFrxhHBeVXEZEwi
ku9qYqrWNqJIe/rQhnOq+SHacV53DKADQRzHKHpQjizV0qzarKZVrGltvNbe
Vi22pxetKFNP76IFpeqZ9bYJZ9XjN4gj/2vE08rtFgqUo/Xupe4K66wbyNWZ
VttN5KtGu7seecohiv3T6mWNZvlcs7eZxvL9mpiAOuUyT0x0fk77eIoKXEIM
f5/RrGqxiW/qVRI+44vz346duYGvegt25gH2fyfmoFKzfOb8t1SlWU44/y3a
THfQr7djPZlTzpZrBn7hsX63mf/GkHppPX6hHljtRzGrGiz3E3hrveH7uvPf
sOV2x/lvy3L8i3+q3d7sLga1t9DyxD3nvz2byU/cd/7/is1gGw90t83I3lqD
9gZ194J6Zzn8BypGcsM=
             "]]}]}, {}, {}, {}, {}, {}, {}}, {{
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], 
          
          Line[{2, 1, 6, 263, 10, 417, 416, 457, 458, 456, 373, 459, 400, 401,
            371, 372, 338, 439, 339, 440, 308, 412, 452, 367, 451, 368, 398, 
           326, 449, 450, 438, 335, 435, 453, 461, 462, 431, 432, 433, 413, 
           414, 337, 479, 336, 179, 5, 244, 4, 3, 2}], 
          Line[CompressedData["
1:eJwt0stPDwAAwPFfR1ubg0MXl7o5mimKhKzS42BE8iyJnquDKFIUKdaWqDiU
3m9mHChyysWmRAjNq+SRi3+gT5vD5/I9f0MzCncVBAUCgRGCWcEk68T7PGec
eoqZo4hW1vOS3TQQRzgTnGIPe/lMKvFEMEkJ+3jMCI9II4ENjPKEBzzkDPOc
pp2NvGI/1ynjB6V0EMkU6TRyjgXO0kkXB/nCAXYSxWvKOcQRvnKYRDbxhvMc
JZNvZJDEZqap4BjH+U4WyUTzlkqyecozxnhBN1t4xwlucJGfXKCHGN5zkptU
84sqetnKDDk0cZnfXKKPbXwgl2au8Ica+tnOR/JooY5Fahkglk/kc4tr/OUq
g+xgluWpbpPCMEP881Ubd2ing0666KaHXvroZ4BBhhjmLvdopZ4KiskijRRi
iWQtawhjNSGsYuX/z5cAYdxnQg==
           "]]}, {
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], 
          Line[CompressedData["
1:eJwl0ckunQEABeAfCwnrbonEE+AVlKLmoSQ2lprwBoRuWlS51zzUPM+zUrNa
6jvwAOZ7sfIlFl9yFic5i5NSU19cFxMEQRO3wg3VcUHwjR/M8Z0N1tlik3F6
OaGHeVrYp4MJ+jmljwVa+UsnkwxyxgCLtHFAiCmGOWeIJX5ySJhpRvjHb5Zp
54guZhjjglFW+MUx3czyhz222WWHVdZoppavsUHQSJgZ9vnPNVESdZJJJ4ts
PpFDLnl8Jp8CCimimBJKKaOcCr5QSRUfSSOJBCL2rrhkj2lCNFBLBZlkkMoH
4nn16QvPRInwxCMP3HMX8/7/G9cKTjI=
           "]]}, {
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]], 
          Line[CompressedData["
1:eJwl0llTDlAAx+FT71vEVVfddNOFCzNmmiZfhI9gmtzpQ4QokrJmr2yRpUUq
hUj7KkuSFklRRIqQekwXz/zOnJn/zZmTsitr556YEEI5bZEQWulnmEnmWGSF
aDSEzSSSRDIpbGEr20gljXQy2E4md1lhlX/MMM0d/pLHMW7xh9u8YJBmNsWF
8EQ/MkUFv8mliBssc5PnDPCIBLvH+oFJyvnFQQq5xk+u008fTWy0e6jvmeAq
SxzgKJdZ5Aq99PCADXaNOs4YZfwghwJKWKCUbrqoJ96uQUd5xyW+s58jXOAb
F+mkg/vE2dXpCG85zzz7yOcsXzlHO23cI2pXq8O84Qxf2MthTjNHMa08o5qI
XY0O8ZpTzJLNIU7wmZO08JRKYu2q9BUvOc4nYtwHdjvv+P/+/lkvPXTTRScd
tEfW/+gaHqN01Q==
           "]]}}}], {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> 1, Axes -> {False, False}, 
      AxesLabel -> {None, None}, AxesOrigin -> {Automatic, Automatic}, 
      DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
         HoldForm[
         Subscript[$CellContext`c, 3] + Subscript[$CellContext`c, 4]], None}, {
         HoldForm[
          Subscript[$CellContext`c, 1]], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], LabelStyle -> {
        GrayLevel[0.3], 19, 
        Directive[FontFamily -> "Times"]}, 
      Method -> {
       "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
        "AxesInFront" -> True}, PlotRange -> {{0, 2}, {0, 2}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {
        Scaled[0.02], 
        Scaled[0.02]}, Ticks -> {Automatic, Automatic}, TicksStyle -> 
      Directive[FontSize -> 200]}], 
    Placed[
     Unevaluated[
      SwatchLegend[{
        Directive[
         EdgeForm[
          Directive[
           Opacity[1], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]]], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Opacity[0.3]], 
        Directive[
         EdgeForm[
          Directive[
           Opacity[1], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]]], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Opacity[0.3]], 
        Directive[
         EdgeForm[
          Directive[
           Opacity[1], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]]], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Opacity[0.3]]}, {
        Row[{
          Subscript[
           OverTilde[$CellContext`F], $CellContext`R], "(", 
          Subscript[$CellContext`c, 1], ", ", Subscript[$CellContext`c, 3] + 
          Subscript[$CellContext`c, 4], ") \[GreaterEqual] 0.5"}], 
        Row[{$CellContext`F, "(", 
          Subscript[$CellContext`c, 1], ", ", Subscript[$CellContext`c, 3] + 
          Subscript[$CellContext`c, 4], ") \[GreaterEqual] 0.75"}], 
        Row[{
          OverTilde[C], "(", 
          Subscript[$CellContext`c, 1], ", ", Subscript[$CellContext`c, 3] + 
          Subscript[$CellContext`c, 4], ") < 2.077"}]}, LegendMarkers -> 
       Automatic, LabelStyle -> {
         GrayLevel[0.3], 19, 
         Directive[FontFamily -> "Times"]}, LegendLayout -> "Column"]], {
     Right, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.93811635682228*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"2bd262e8-9230-4969-aafb-af6f6004aa38"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Case 6", "Subsection",
 CellChangeTimes->{{3.938116373722471*^9, 
  3.938116375594363*^9}},ExpressionUUID->"66e079e8-c5ce-4cbd-9f63-\
92da2a9d9313"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"s1", ":=", 
   RowBox[{"Show", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"0.2", " ", "x"}], "+", 
           RowBox[{"0.1", " ", 
            RowBox[{"(", 
             RowBox[{"2", "/", "x"}], ")"}]}]}], ">=", "0.5"}], ",", "1", ",",
          "None"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "2.5"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", "Thick", ",", "Red"}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Axes", "->", 
        RowBox[{"{", 
         RowBox[{"True", ",", "False"}], "}"}]}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"Ticks", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Style", "[", 
               RowBox[{"i", ",", 
                RowBox[{"FontSize", "->", "12"}]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", "2.5", ",", "0.5"}], "}"}]}], "]"}], 
          ",", "None"}], "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"AspectRatio", "->", 
        RowBox[{"1", "/", "4"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"LabelStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"GrayLevel", "[", "0.3", "]"}], ",", "19", ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"FontFamily", "->", "\"\<Times\>\""}], "]"}]}], "}"}]}], 
       ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"AxesOrigin", "->", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Epilog", "->", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "White", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.5", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}]}]}], 
      "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Plot", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"x", ">=", "0.75"}], ",", "0.75", ",", "None"}], "]"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "2.5"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", " ", "Thick", ",", "Blue"}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Plot", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", "x"}], "<", "2.077"}], ",", "0.5", ",", "None"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "2.5"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green"}], "}"}]}]}], "\[IndentingNewLine]", 
      "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"OverTilde", "[", 
                RowBox[{"Subscript", "[", 
                 RowBox[{"\"\<F\>\"", ",", "\"\<R\>\""}], "]"}], "]"}], ",", 
               "\"\<(\>\"", ",", 
               RowBox[{"Subscript", "[", 
                RowBox[{"\"\<c\>\"", ",", "1"}], "]"}], ",", 
               RowBox[{"\"\<)\>\"", ">=", "\"\<0.5\>\""}]}], "}"}], "]"}], 
            ",", 
            RowBox[{"FontSize", "->", "12"}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", "Italic"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3.27", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"(*", 
         RowBox[{"Matching", " ", "legend", " ", "text", " ", "formatting"}], 
         "*)"}], 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", " ", "Thick", ",", "Red", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.8", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2.9", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
        
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{"\"\<F(\>\"", ",", 
               RowBox[{"Subscript", "[", 
                RowBox[{"\"\<c\>\"", ",", "1"}], "]"}], ",", 
               RowBox[{"\"\<)\>\"", ">=", "\"\<0.75\>\""}]}], "}"}], "]"}], 
            ",", 
            RowBox[{"FontSize", "->", "12"}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", "Italic"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3.2725", ",", "0.75"}], "}"}]}], "]"}], ",", 
        RowBox[{"(*", 
         RowBox[{"Matching", " ", "here", " ", "too"}], "*)"}], 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", " ", "Thick", ",", "Blue", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.8", ",", "0.75"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2.9", ",", "0.75"}], "}"}]}], "}"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.8", ",", "0.5"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2.9", ",", "0.5"}], "}"}]}], "}"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"OverTilde", "[", "\"\<C\>\"", "]"}], ",", "\"\<(\>\"",
                ",", 
               RowBox[{"Subscript", "[", 
                RowBox[{"\"\<c\>\"", ",", "1"}], "]"}], ",", 
               "\"\<) < 2.077\>\""}], "}"}], "]"}], ",", 
            RowBox[{"FontSize", "->", "12"}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", "Italic"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3.3125", ",", "0.5"}], "}"}]}], "]"}]}], "\n", "\n", "\n",
        "  ", 
       RowBox[{"(*", 
        RowBox[{"Legend", " ", "formatted"}], "*)"}], "}"}], "]"}]}], "\n", 
    "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"s1", ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "3.8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1.5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesOrigin", "->", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}]}], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"785189fa-1185-4874-813f-4deaf115cadd"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[{0, Small}], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQPbcuic0wJduOAQw+2LPffqT+Vn6mPYy/8NT8wtfy
K+H8des7b+fo7YLz0+0vznxTdBjOz3uq+XjLupNwPpdii/p9iwtwfp/Aaa2F
CZfh/KTbIfuZz1yD8wuPtiTlq9+C8wVnn7jlvOM2nL+xgCdYwvMunB8mVL85
S+kenP9r80fhvb8R/DMs2i5pGffh/HmhKSX8VxH8HfXZs5Y8QvAvryw6YPkB
wX93ufLZub8IvsjzXxU3/iP4AExMbPo=
        "]], 
       LineBox[{{2.0000120029868613`, 1.}, {2.0061789014367166`, 1.}, {
        2.0123457998865715`, 1.}, {2.0246795967862816`, 1.}, {
        2.037013393685992, 1.}, {2.0637448063486143`, 1.}, {2.090476219011236,
         1.}, {2.142964641246556, 1.}, {2.191927639983789, 1.}, {
        2.2450182764474245`, 1.}, {2.2945834894129735`, 1.}, {
        2.3431742992885987`, 1.}, {2.3958927468906266`, 1.}, {
        2.4450857709945675`, 1.}, {2.4725428599870796`, 1.}, {
        2.4999999489795917`, 1.}}]},
      Annotation[#, "Charting`Private`Tag$23233#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQPXfe9l2MDC/sGcDghX2B5rbNBSwIfmz7hBmM1gi+
19Os2kmFCP6ZJ7UhN9xfwvl+TyZoy8m9gvNfHU5qOLH2NZyvJ3hN1jn+LZzP
Zf818c7nd3C++9uo70qhH+D8G4dSGKN0PsL5WzuOxCl8RfDTWEsfnDv3Cc5P
LqreyjPrM5yvn659zifxC5x/XkiHu9TyK5y/e13TbB3mb3B+NaNWwJm7CD7X
nSqPvC3f4fynyxSnzK/5AedP0ZBk2Rn6E86fMCvteKLCLzg/akrsOZ7nCP4P
l6U/5+/7Dec/fupUcaj9D5y/yNZQ+mziXzh/bWupYLruPzi/PTTZm/krgm96
Z+HK9rP/4fwZmrPXnvVmcIDx6w/0zvDeieD7SocuPaXCCOc75h2PFuxE8OfL
JKmc+YrgqxxePs0vmgnOn6B7SOvSPgQ/7TPLxZNazHB+0sZPCp39CP6ESzy9
R44j+Ps+q/38/x/BBwDfaMsf
        "]]},
      Annotation[#, "Charting`Private`Tag$23285#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 1, 0], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQPbcuic0wJduOAQwe2LPffqT+Vn6mPYy/8NT8wtfy
K+H8des7b+fo7YLz0+0vznxTdBjOz3uq+XjLupNwPpdii/p9iwtwfp/Aaa2F
CZfh/KTbIfuZz1yD8wuPtiTlq9+C8zcW8ARLeN5FuKc6+5VB+AM4v2n+n8Av
bx7C+QyXHzjsqXoM56uVpFWEaD2F8598nR7GvfcZnO/1NKt2UuELON/vyQRt
OblXcP6rw0kNJ9a+hvP1BK/JOse/RfjP/mvinc/v4PwzPaEaguffw/nub6O+
K4V+gPN/qc+5wVmA4K9JurvzQxeCH7FRt2jVRASflaFOK2UGgh+jvozt4Gwk
82z21M+ai+ADANNNl4E=
        "]]},
      Annotation[#, "Charting`Private`Tag$23339#1"]& ]}, {}}, {InsetBox[
     StyleBox[
      TemplateBox[{
        OverscriptBox[
         SubscriptBox["\"F\"", "\"R\""], "~"], "\"(\"", 
        SubscriptBox["\"c\"", "1"], 
        RowBox[{"\")\"", "\[GreaterEqual]", "\"0.5\""}]},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->12,
      FontSlant->Italic], {3.27, 1}], 
    {RGBColor[1, 0, 0], Thickness[Large], Dashing[{0, Small}], 
     LineBox[{{2.8, 1}, {2.9, 1}}]}, InsetBox[
     StyleBox[
      TemplateBox[{"\"F(\"", 
        SubscriptBox["\"c\"", "1"], 
        RowBox[{"\")\"", "\[GreaterEqual]", "\"0.75\""}]},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->12,
      FontSlant->Italic], {3.2725, 0.75}], 
    {RGBColor[0, 0, 1], Thickness[Large], Dashing[{Small, Small}], 
     LineBox[{{2.8, 0.75}, {2.9, 0.75}}]}, 
    {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{2.8, 0.5}, {2.9, 0.5}}]}, 
    InsetBox[
     StyleBox[
      TemplateBox[{
        OverscriptBox["\"C\"", "~"], "\"(\"", 
        SubscriptBox["\"c\"", "1"], "\") < 2.077\""},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->12,
      FontSlant->Italic], {3.3125, 0.5}]}},
  AspectRatio->NCache[
    Rational[1, 4], 0.25],
  Axes->{True, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Epilog->{
    Thickness[Large], 
    GrayLevel[1], 
    LineBox[{{2.5, 0}, {4, 0}}]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{
    GrayLevel[0.3], 19, 
    Directive[FontFamily -> "Times"]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 3.8}, {0, 1.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{0., 
      FormBox[
       StyleBox["0.`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {0.5, 
      FormBox[
       StyleBox["0.5`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {1., 
      FormBox[
       StyleBox["1.`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {1.5, 
      FormBox[
       StyleBox["1.5`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {2., 
      FormBox[
       StyleBox["2.`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {2.5, 
      FormBox[
       StyleBox["2.5`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}}, {}}]], "Output",
 CellChangeTimes->{3.938116422071601*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"f2d5f0af-e164-43ee-bc06-c0b7c679573f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Case 7", "Subsection",
 CellChangeTimes->{{3.938116433850174*^9, 
  3.9381164353538723`*^9}},ExpressionUUID->"1d4d8a16-f75a-4589-b865-\
5f434b782ee2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"s1", ":=", 
   RowBox[{"Show", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"0.2", " ", "x"}], "+", 
           RowBox[{"0.1", " ", 
            RowBox[{"(", 
             RowBox[{"2", "/", "x"}], ")"}]}]}], ">=", "0.5"}], ",", "1", ",",
          "None"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "2.5"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", "Thick", ",", "Red"}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Axes", "->", 
        RowBox[{"{", 
         RowBox[{"True", ",", "False"}], "}"}]}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"Ticks", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Style", "[", 
               RowBox[{"i", ",", 
                RowBox[{"FontSize", "->", "12"}]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", "2.5", ",", "0.5"}], "}"}]}], "]"}], 
          ",", "None"}], "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"AspectRatio", "->", 
        RowBox[{"1", "/", "4"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"LabelStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"GrayLevel", "[", "0.3", "]"}], ",", "19", ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"FontFamily", "->", "\"\<Times\>\""}], "]"}]}], "}"}]}], 
       ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"AxesOrigin", "->", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Epilog", "->", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "White", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.5", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}]}]}], 
      "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Plot", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"x", ">=", "0.75"}], ",", "0.75", ",", "None"}], "]"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "2.5"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", " ", "Thick", ",", "Blue"}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Plot", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", "x"}], "<", "2.077"}], ",", "0.5", ",", "None"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "2.5"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green"}], "}"}]}]}], "\[IndentingNewLine]", 
      "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"OverTilde", "[", 
                RowBox[{"Subscript", "[", 
                 RowBox[{"\"\<F\>\"", ",", "\"\<R\>\""}], "]"}], "]"}], ",", 
               "\"\<(\>\"", ",", "x", ",", 
               RowBox[{"\"\<)\>\"", ">=", "\"\<0.5\>\""}]}], "}"}], "]"}], 
            ",", 
            RowBox[{"FontSize", "->", "12"}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", "Italic"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3.27", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"(*", 
         RowBox[{"Matching", " ", "legend", " ", "text", " ", "formatting"}], 
         "*)"}], 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", " ", "Thick", ",", "Red", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.8", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2.9", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
        
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{"\"\<F(\>\"", ",", "x", ",", 
               RowBox[{"\"\<)\>\"", ">=", "\"\<0.75\>\""}]}], "}"}], "]"}], 
            ",", 
            RowBox[{"FontSize", "->", "12"}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", "Italic"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3.2725", ",", "0.75"}], "}"}]}], "]"}], ",", 
        RowBox[{"(*", 
         RowBox[{"Matching", " ", "here", " ", "too"}], "*)"}], 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", " ", "Thick", ",", "Blue", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.8", ",", "0.75"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2.9", ",", "0.75"}], "}"}]}], "}"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.8", ",", "0.5"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2.9", ",", "0.5"}], "}"}]}], "}"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"OverTilde", "[", "\"\<C\>\"", "]"}], ",", "\"\<(\>\"",
                ",", "x", ",", "\"\<) < 2.077\>\""}], "}"}], "]"}], ",", 
            RowBox[{"FontSize", "->", "12"}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", "Italic"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3.3125", ",", "0.5"}], "}"}]}], "]"}]}], "\n", "\n", "\n",
        "  ", 
       RowBox[{"(*", 
        RowBox[{"Legend", " ", "formatted"}], "*)"}], "}"}], "]"}]}], "\n", 
    "]"}]}], "\n", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"s1", ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "3.8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1.5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesOrigin", "->", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9383036144251623`*^9, 3.938303623499762*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"6b3166dc-5e6a-433f-b2df-1d450382a13d"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[{0, Small}], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQPbcuic0wJduOAQw+2LPffqT+Vn6mPYy/8NT8wtfy
K+H8des7b+fo7YLz0+0vznxTdBjOz3uq+XjLupNwPpdii/p9iwtwfp/Aaa2F
CZfh/KTbIfuZz1yD8wuPtiTlq9+C8wVnn7jlvOM2nL+xgCdYwvMunB8mVL85
S+kenP9r80fhvb8R/DMs2i5pGffh/HmhKSX8VxH8HfXZs5Y8QvAvryw6YPkB
wX93ufLZub8IvsjzXxU3/iP4AExMbPo=
        "]], 
       LineBox[{{2.0000120029868613`, 1.}, {2.0061789014367166`, 1.}, {
        2.0123457998865715`, 1.}, {2.0246795967862816`, 1.}, {
        2.037013393685992, 1.}, {2.0637448063486143`, 1.}, {2.090476219011236,
         1.}, {2.142964641246556, 1.}, {2.191927639983789, 1.}, {
        2.2450182764474245`, 1.}, {2.2945834894129735`, 1.}, {
        2.3431742992885987`, 1.}, {2.3958927468906266`, 1.}, {
        2.4450857709945675`, 1.}, {2.4725428599870796`, 1.}, {
        2.4999999489795917`, 1.}}]},
      Annotation[#, "Charting`Private`Tag$47664#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQPXfe9l2MDC/sGcDghX2B5rbNBSwIfmz7hBmM1gi+
19Os2kmFCP6ZJ7UhN9xfwvl+TyZoy8m9gvNfHU5qOLH2NZyvJ3hN1jn+LZzP
Zf818c7nd3C++9uo70qhH+D8G4dSGKN0PsL5WzuOxCl8RfDTWEsfnDv3Cc5P
LqreyjPrM5yvn659zifxC5x/XkiHu9TyK5y/e13TbB3mb3B+NaNWwJm7CD7X
nSqPvC3f4fynyxSnzK/5AedP0ZBk2Rn6E86fMCvteKLCLzg/akrsOZ7nCP4P
l6U/5+/7Dec/fupUcaj9D5y/yNZQ+mziXzh/bWupYLruPzi/PTTZm/krgm96
Z+HK9rP/4fwZmrPXnvVmcIDx6w/0zvDeieD7SocuPaXCCOc75h2PFuxE8OfL
JKmc+YrgqxxePs0vmgnOn6B7SOvSPgQ/7TPLxZNazHB+0sZPCp39CP6ESzy9
R44j+Ps+q/38/x/BBwDfaMsf
        "]]},
      Annotation[#, "Charting`Private`Tag$47715#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 1, 0], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQPbcuic0wJduOAQwe2LPffqT+Vn6mPYy/8NT8wtfy
K+H8des7b+fo7YLz0+0vznxTdBjOz3uq+XjLupNwPpdii/p9iwtwfp/Aaa2F
CZfh/KTbIfuZz1yD8wuPtiTlq9+C8zcW8ARLeN5FuKc6+5VB+AM4v2n+n8Av
bx7C+QyXHzjsqXoM56uVpFWEaD2F8598nR7GvfcZnO/1NKt2UuELON/vyQRt
OblXcP6rw0kNJ9a+hvP1BK/JOse/RfjP/mvinc/v4PwzPaEaguffw/nub6O+
K4V+gPN/qc+5wVmA4K9JurvzQxeCH7FRt2jVRASflaFOK2UGgh+jvozt4Gwk
82z21M+ai+ADANNNl4E=
        "]]},
      Annotation[#, "Charting`Private`Tag$47768#1"]& ]}, {}}, {InsetBox[
     StyleBox[
      TemplateBox[{
        OverscriptBox[
         SubscriptBox["\"F\"", "\"R\""], "~"], "\"(\"", "x", 
        RowBox[{"\")\"", "\[GreaterEqual]", "\"0.5\""}]},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->12,
      FontSlant->Italic], {3.27, 1}], 
    {RGBColor[1, 0, 0], Thickness[Large], Dashing[{0, Small}], 
     LineBox[{{2.8, 1}, {2.9, 1}}]}, InsetBox[
     StyleBox[
      TemplateBox[{"\"F(\"", "x", 
        RowBox[{"\")\"", "\[GreaterEqual]", "\"0.75\""}]},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->12,
      FontSlant->Italic], {3.2725, 0.75}], 
    {RGBColor[0, 0, 1], Thickness[Large], Dashing[{Small, Small}], 
     LineBox[{{2.8, 0.75}, {2.9, 0.75}}]}, 
    {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{2.8, 0.5}, {2.9, 0.5}}]}, 
    InsetBox[
     StyleBox[
      TemplateBox[{
        OverscriptBox["\"C\"", "~"], "\"(\"", "x", "\") < 2.077\""},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->12,
      FontSlant->Italic], {3.3125, 0.5}]}},
  AspectRatio->NCache[
    Rational[1, 4], 0.25],
  Axes->{True, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Epilog->{
    Thickness[Large], 
    GrayLevel[1], 
    LineBox[{{2.5, 0}, {4, 0}}]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{
    GrayLevel[0.3], 19, 
    Directive[FontFamily -> "Times"]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 3.8}, {0, 1.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{0., 
      FormBox[
       StyleBox["0.`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {0.5, 
      FormBox[
       StyleBox["0.5`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {1., 
      FormBox[
       StyleBox["1.`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {1.5, 
      FormBox[
       StyleBox["1.5`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {2., 
      FormBox[
       StyleBox["2.`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {2.5, 
      FormBox[
       StyleBox["2.5`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}}, {}}]], "Output",
 CellChangeTimes->{3.9381165157768707`*^9, 3.938303624276474*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"0f0e3d29-4b26-4883-9ea1-87aa4d129f9a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Case 8", "Subsection",
 CellChangeTimes->{{3.938116539290362*^9, 
  3.938116540506377*^9}},ExpressionUUID->"2636c1cb-ac8a-460b-b967-\
f8063664d3f0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"s1", ":=", 
   RowBox[{"Show", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"0.2", " ", "x"}], "+", 
           RowBox[{"0.1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "/", "x"}], ")"}]}]}], ">=", "0.5"}], ",", "1", ",",
          "None"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "2.5"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", "Thick", ",", "Red"}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Axes", "->", 
        RowBox[{"{", 
         RowBox[{"True", ",", "False"}], "}"}]}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"Ticks", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Style", "[", 
               RowBox[{"i", ",", 
                RowBox[{"FontSize", "->", "12"}]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", "2.5", ",", "0.5"}], "}"}]}], "]"}], 
          ",", "None"}], "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"AspectRatio", "->", 
        RowBox[{"1", "/", "4"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"LabelStyle", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"GrayLevel", "[", "0.3", "]"}], ",", "19", ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"FontFamily", "->", "\"\<Times\>\""}], "]"}]}], "}"}]}], 
       ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"AxesOrigin", "->", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Epilog", "->", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "White", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.5", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}]}]}], 
      "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Plot", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"x", ">=", "0.75"}], ",", "0.75", ",", "None"}], "]"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "2.5"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", " ", "Thick", ",", "Blue"}], "}"}]}]}], 
      "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Plot", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"4", " ", "x"}], "<", "2.077"}], ",", "0.5", ",", "None"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "2.5"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotStyle", "->", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green"}], "}"}]}]}], "\[IndentingNewLine]", 
      "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"Gray", ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.53", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.53", ",", "1.5"}], "}"}]}], "}"}], "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.75", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.75", ",", "1.5"}], "}"}]}], "}"}], "]"}]}], "}"}], 
      "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"OverTilde", "[", 
                RowBox[{"Subscript", "[", 
                 RowBox[{"\"\<F\>\"", ",", "\"\<R\>\""}], "]"}], "]"}], ",", 
               "\"\<(\>\"", ",", "x", ",", 
               RowBox[{"\"\<)\>\"", ">=", "\"\<0.5\>\""}]}], "}"}], "]"}], 
            ",", 
            RowBox[{"FontSize", "->", "12"}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", "Italic"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3.27", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"(*", 
         RowBox[{"Matching", " ", "legend", " ", "text", " ", "formatting"}], 
         "*)"}], 
        RowBox[{"{", 
         RowBox[{"Dotted", ",", " ", "Thick", ",", "Red", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.8", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2.9", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
        
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{"\"\<F(\>\"", ",", "x", ",", 
               RowBox[{"\"\<)\>\"", ">=", "\"\<0.75\>\""}]}], "}"}], "]"}], 
            ",", 
            RowBox[{"FontSize", "->", "12"}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", "Italic"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3.2725", ",", "0.75"}], "}"}]}], "]"}], ",", 
        RowBox[{"(*", 
         RowBox[{"Matching", " ", "here", " ", "too"}], "*)"}], 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", " ", "Thick", ",", "Blue", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.8", ",", "0.75"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2.9", ",", "0.75"}], "}"}]}], "}"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2.8", ",", "0.5"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2.9", ",", "0.5"}], "}"}]}], "}"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"OverTilde", "[", "\"\<C\>\"", "]"}], ",", "\"\<(\>\"",
                ",", "x", ",", "\"\<) < 2.077\>\""}], "}"}], "]"}], ",", 
            RowBox[{"FontSize", "->", "12"}], ",", 
            RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ",", "Italic"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"3.3125", ",", "0.5"}], "}"}]}], "]"}]}], "\n", "\n", "\n",
        "  ", 
       RowBox[{"(*", 
        RowBox[{"Legend", " ", "formatted"}], "*)"}], "}"}], "]"}]}], "\n", 
    "]"}]}], "\[IndentingNewLine]", "\n", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"s1", ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "3.8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1.5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AxesOrigin", "->", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9383037616418467`*^9, 3.938303771472644*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"b42b7061-a8a0-4d33-af5c-7e77c202bdaf"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], Dashing[{0, Small}], 
       LineBox[{{5.1020408163265303`*^-8, 1.}, {0.02453585201211708, 1.}, {
        0.049071653003825995`, 1.}, {0.10227089271364662`, 1.}, {
        0.15194470892538023`, 1.}, {0.17629441548628516`, 1.}, {
        0.20064412204719012`, 1.}, {0.2072475034032167, 1.}, {
        0.2138508847592433, 1.}, {0.21550173009824994`, 1.}, {
        0.21715257543725658`, 1.}, {0.21797799810675988`, 1.}, {
        0.21880342077626322`, 1.}, {0.21921613211101498`, 1.}}], 
       LineBox[{{2.2807981645569297`, 1.}, {2.2814177297189993`, 1.}, {
        2.2821921861715864`, 1.}, {2.28838783779228, 1.}, {
        2.2945834894129735`, 1.}, {2.318878894350786, 1.}, {
        2.3431742992885987`, 1.}, {2.3958927468906266`, 1.}, {
        2.4450857709945675`, 1.}, {2.4725428599870796`, 1.}, {
        2.4999999489795917`, 1.}}]},
      Annotation[#, "Charting`Private`Tag$48353#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQPXfe9l2MDC/sGcDghX2B5rbNBSwIfmz7hBmM1gi+
19Os2kmFCP6ZJ7UhN9xfwvl+TyZoy8m9gvNfHU5qOLH2NZyvJ3hN1jn+LZzP
Zf818c7nd3C++9uo70qhH+D8G4dSGKN0PsL5WzuOxCl8RfDTWEsfnDv3Cc5P
LqreyjPrM5yvn659zifxC5x/XkiHu9TyK5y/e13TbB3mb3B+NaNWwJm7CD7X
nSqPvC3f4fynyxSnzK/5AedP0ZBk2Rn6E86fMCvteKLCLzg/akrsOZ7nCP4P
l6U/5+/7Dec/fupUcaj9D5y/yNZQ+mziXzh/bWupYLruPzi/PTTZm/krgm96
Z+HK9rP/4fwZmrPXnvVmcIDx6w/0zvDeieD7SocuPaXCCOc75h2PFuxE8OfL
JKmc+YrgqxxePs0vmgnOn6B7SOvSPgQ/7TPLxZNazHB+0sZPCp39CP6ESzy9
R44j+Ps+q/38/x/BBwDfaMsf
        "]]},
      Annotation[#, "Charting`Private`Tag$48404#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 1, 0], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQPbcuic0wJduOAQwe2LPffqT+Vn6mPYy/8NT8wtfy
K+H8des7b+fo7YLz0+0vznxTdBjOz3uq+XjLupNwPpdii/p9iwtwfp/Aaa2F
CZfh/KTbIfuZz1yD8wuPtiTlq9+C8zcW8ARLeN6F839t/ii89/c9hPuqs18Z
hD+A8x/0PlHoLUDw5RbEhr/sRPDXPfmd4jABwbfVnFU0fRqCfybXouHdHASf
63biuQlzEXwAmjhk+w==
        "]]},
      Annotation[#, "Charting`Private`Tag$48457#1"]& ]}, {}}, 
   {GrayLevel[0.5], LineBox[{{0.53, 0}, {0.53, 1.5}}], 
    LineBox[{{0.75, 0}, {0.75, 1.5}}]}, {InsetBox[
     StyleBox[
      TemplateBox[{
        OverscriptBox[
         SubscriptBox["\"F\"", "\"R\""], "~"], "\"(\"", "x", 
        RowBox[{"\")\"", "\[GreaterEqual]", "\"0.5\""}]},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->12,
      FontSlant->Italic], {3.27, 1}], 
    {RGBColor[1, 0, 0], Thickness[Large], Dashing[{0, Small}], 
     LineBox[{{2.8, 1}, {2.9, 1}}]}, InsetBox[
     StyleBox[
      TemplateBox[{"\"F(\"", "x", 
        RowBox[{"\")\"", "\[GreaterEqual]", "\"0.75\""}]},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->12,
      FontSlant->Italic], {3.2725, 0.75}], 
    {RGBColor[0, 0, 1], Thickness[Large], Dashing[{Small, Small}], 
     LineBox[{{2.8, 0.75}, {2.9, 0.75}}]}, 
    {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{2.8, 0.5}, {2.9, 0.5}}]}, 
    InsetBox[
     StyleBox[
      TemplateBox[{
        OverscriptBox["\"C\"", "~"], "\"(\"", "x", "\") < 2.077\""},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->12,
      FontSlant->Italic], {3.3125, 0.5}]}},
  AspectRatio->NCache[
    Rational[1, 4], 0.25],
  Axes->{True, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Epilog->{
    Thickness[Large], 
    GrayLevel[1], 
    LineBox[{{2.5, 0}, {4, 0}}]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{
    GrayLevel[0.3], 19, 
    Directive[FontFamily -> "Times"]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 3.8}, {0, 1.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{0., 
      FormBox[
       StyleBox["0.`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {0.5, 
      FormBox[
       StyleBox["0.5`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {1., 
      FormBox[
       StyleBox["1.`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {1.5, 
      FormBox[
       StyleBox["1.5`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {2., 
      FormBox[
       StyleBox["2.`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}, {2.5, 
      FormBox[
       StyleBox["2.5`", FontSize -> 12, StripOnInput -> False], 
       TraditionalForm]}}, {}}]], "Output",
 CellChangeTimes->{3.938116824592863*^9, 3.938303772664006*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"bf2bdcb6-3afd-4f43-b672-81b9d1630a3a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Case 10", "Subsection",
 CellChangeTimes->{{3.9381168334895487`*^9, 
  3.938116834969447*^9}},ExpressionUUID->"57f4cff4-3dda-4bf1-88e0-\
7181099eea6b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"0.2", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "y"}], ")"}]}], "+", 
        RowBox[{"0.1", " ", 
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"y", "+", 
             RowBox[{"(", 
              RowBox[{"x", "/", "2"}], ")"}]}], ")"}]}], ")"}]}]}], ">=", 
       "0.5"}], ",", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ">=", "0.75"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", "x"}], "+", " ", "y"}], "<", "2.077"}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{
              RowBox[{"OverTilde", "[", "F", "]"}], ",", "R"}], "]"}], ",", 
            "\"\<(\>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "1"}], "]"}], ",", "\"\<, \>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "4"}], "]"}], ",", 
            "\"\<) \[GreaterEqual] 0.5\>\""}], "}"}], "]"}], ",", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{"F", ",", "\"\<(\>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "1"}], "]"}], ",", "\"\<, \>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "4"}], "]"}], ",", 
            "\"\<) \[GreaterEqual] 0.75\>\""}], "}"}], "]"}], ",", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"OverTilde", "[", "C", "]"}], ",", "\"\<(\>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "1"}], "]"}], ",", "\"\<, \>\"", ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"c", ",", "4"}], "]"}], ",", "\"\<) < 2.077\>\""}], 
           "}"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"TicksStyle", "->", 
     RowBox[{"Directive", "[", 
      RowBox[{"FontSize", "->", "200"}], "]"}]}], ",", " ", 
    RowBox[{"LabelStyle", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"GrayLevel", "[", "0.3", "]"}], ",", " ", "19", ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"FontFamily", "->", "\"\<Times\>\""}], "]"}]}], "}"}]}], ",", 
    " ", 
    RowBox[{"FrameLabel", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{"c", ",", "1"}], "]"}], ",", 
       RowBox[{"Subscript", "[", 
        RowBox[{"c", ",", "4"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"GridLines", "->", "None"}]}], "]"}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.9383582364431143`*^9, 3.9383582413318167`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"cc6388e2-a415-4349-b361-062f284a8424"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJztXHdUlNe2H2MB0cEW22BNNI7GFnVQjLqNgy1RHIy9jCVYB7tRQUNQcSzX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      "], {{
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         Opacity[0.3], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHv81/MVx99vuVtSQoVSbkl3UyK3KBKTSyK3hHIrt9yJRJTcmtnc7wxz
i20um9tyn1tshrlu7rfZBWPYeTrPz+PbH+d3Pu/bub3POa/399d9wqE7Tlmk
lLJ+/GkTfImgGsTcc0F3BC0adGTQ40FTg5aLDe2C7mZf8K9Lnl0mvn8UvF3Q
XUFLlRy/EPRrZbdlT9Bv43vZ4MsG7xC0StCKQSsFfRnUPmgF7ApaN6h30PIl
97dzXwfnugR1dP/KcmTd43znoPuCOgV1DermN/OryZHRw/PY8vugVYPWCFrT
b86utZCMteXI6CnvHrSOvIe8i3KXD387BN0f330Wkt1fWcjo6xx6+slZG+A6
stvXPNtbP9sbi441Y/Vj5uN7haAH4nvfoF2CxgYN8hz6N1AfeobIsWVDOTo7
h4xOQQ8S8+DrBd84aJOS3+jaVM5dbSZHzyjHm0vMDQ7aQt3o3Na1YcQp5A8N
PsLxYPdtVXIevSPVjc5t5OjYeiG7tvP8FsaGGJETewaNDtoh6OGg4QuNh6t3
Rzk6d5Ije2c5+sfItzGmo/RjVzn6d5P/JGh+0PZBuwft4fdo17Bxy6C9tAP9
e8vRP16+s/Ho451N0A7udR/XxyhriHe4n/Zh1xVB5wSdG3SQdhCPA4LGaduh
ykL2gQvZO0U7WDtEW7HxYGUwnuwc+w5TBnl3nPrYe4Q27a8dJwedEnS4e1k7
Kmhi0KSgY7QPW46VI+to11k7XtnYdYIcW06UY/s0fTtMnYeps9GNXU+W7HGn
Bs3wm153mhy7Tpej/yRlI3emc9h7prbi91nahC2znMPe2XLW5riOvDOUwfnH
jcNU722atp/t3mnGkbsl1x71HonLTxfy40LtxsYLnMOnS7QDG3/mHPsu1lbW
fqFN+PRzZTC+yDn2XaoM/LhO3ei5XFuxfW7QdG26zL2sPRN0XtBVQdcEne/e
a+XIuto9rF2vbOy9QY5/v5Rj403ajY03y/HpV3L8vkWO7bfKses2ObbfLqdu
blQ2csFGcGzxoDY18Q+MBNOWEc+WDL5ETcz7TUksXKYkZoJ59KSvlQPO/tH4
4ONXJfEP3EIW+PYDPsa5lYMecgz+0deof/oQPajBvy6ureK4qR9y63clsRA8
AwPBL/CswcJunu/uGOwBC/opq8G0BgvBqqYXjywt/OupDtbBKnCvvfjEHD2s
T2nhXF/3Mdfb8wPUzRkwBYwhBuDEcM+AD4NLC7eGKIO5QaWFTw1ewcGJA4wH
dQu+rST2NFi4gXYMUneDbZu6Rt8e5t4tHXMevBjhuc09g76tXWveDWtp4zD3
bWL82Eeekcc3ltbbgjPgeUcxGP/Bi9GlhVs7eA/kxJjSwjDWwAf69/jSwpW9
SwvbdvIcfXiC/oBPYBi5Ndb1BtvoO+AY+ABO/KEkpjbYtqdr2LSX4wY70dfg
5VjnJpQW9tCfGyyCT3Ev/Q6MGOf9TfL8ftqNDrCgwTf4gcZ4O3Xu7hznHyvZ
Nydq4yGeJy6THT9RshcfqY7DtQ+dRzjmPLgw1bvctrTePqO8k/H6MVm7j/YM
NoIL1Of7QQtK9ot14p57Bv27tLDt+NLCthOUd5Jj4jTNcYNz00oL5xg/VRLn
pruPHjxH38CFU0sL58AD+hF9+Wrto+efUVq4OEPbZ7mGTWDBbG2a47jBvFna
dI66senchcb028u0g94/Vz30+Qu0e652YQd10uASHAygb9K/OuvHhZ6foQzk
Pl2y556n3RcpC1vBgku0/TLH2HeF9uHDxZ55tiSGXel9zlTnbGVcrA7iB8Yd
o90zSwvnrtGm6xw3eHZDaWHYTaWFedeXFm41OAYH3+jn9+h7g3k3G5sbldvg
3K2lhXOM3wy6VxkDauYgv93AKHAMvOva/G4L6h/f/YK+i+8Pg/5UElf4rQge
8nvwg6AXtemzoFdK1hI1Rk6QO58E/aXkG/mjoD+X/O3Vw99J9P63SuIWePJS
SQyk/63l75Kh3u31xnENf/fQJ1erKQ9s+djzTZ+Cj1YutoNpfwt6pGSP+TTo
5dLqEfBJxukeYzVO2+krb5fsg8j+e8n+MlF5893bvO/pN7wH+C3dNr7vDr5T
0LfIDn5f0Pf4HXwD9pWMdT/fD/cG39Xf4P8p2S/oFQ8QEx4pvkcG+Jv8keB3
Bs0rebfM8yb53rtE9l3EquYbBD39lf9OyT5In/hSO9p7t/8tWXOrem45ZX7n
9zdB/zOPvnW8ZMn3zzfO05NeVf6kkDPdd8437ltS/Z+ZP22cX0Q/BurLw5wL
qv6PYaAx4P8Yr5uX5EYf1kriaW8xldhsb3zeCX5EzV5Mn/hryd5Drb9WsqZZ
e6Pk/zjuiL23B32BfcGfrPkGHBN0tDVDPNt5d8TsK+PWSXt4f5Cr6watbm73
Ddqo5Junr++edtYd9/Jo8MeCFg/aJ+hk836v4NOsn/2Cn2KdcLaXb9Ae+t6r
ZB4do8zrgl9bsxY7aA/vtk+Dzq7pP/lGri1Wsgf+09gQd+JMvD83bs3bljum
r/f0PugT75bEpOnG8nnjubT5+5J19qKxokbpM9QdNU2voHapY/YO927QCUZc
qV303vdK9n3W6UPUJ7VJX/lQ2dTux8qjxj9Q/2ueP0+f3tVm3vZg9l3G4DX1
Ue/0tfkS/W17c/eV0uol9JZxnl+g79QK/y+jLnp53/QHei65zP++yCfye1l5
W/N/oHnP9w/1UbN2iE2xpvrbV7jrL7zLxfR7aWNOrKlzfk+sam9gTI9h/zxj
+bmxxs6u5tVAew62/vA/v5rYwT3/wzygL35qDLh38vd591I3S5fMo8Vq1iy8
jd9LuQfZ1BI6+T10h/62abi+wxf1+/Catb3AO3nbeyGn3jSvRsX63tbF1OBH
1ryP3tYMvWKboD2s03nB19P+bYNPsLeMDL5bzR64XfD9rWXqeGW/tw6+i/cL
ViGb3yvUML2JuReCb1gzT6nH5dX7bPD1a+Yg/WMNe8jcoJ2dR8aK+rIg+JCa
eY0vKzhPfXdQ5v3qAHOxcRXtHF+zp7C+r70GG9lHb+B30nfmCv7uEPzyoDvj
+1J8Mv4b14wR8RlaM9bYAL6N9OwmNeOF3m7mVVvvuas5371mr8RmOGP6waDg
W5n/3Nv53t3q3l0v7eUM74GxNXs09TS45n2gayPvGPnEdU39Xck4cy9r1+zR
2NnFb94h6FndWDHHvgfN/VfN/6+MFTWFT920oaN2Elf6K72SPrmmeonbQ94N
vW64ukeYV+hj/EnQWTV71dM1sZ+aJS+eNTduC/5MzXp+KvhRNWvriaAra9Yg
/fWtkj32oJh7pWbtHhz81ZqYvHvNHCU/3w9+Us1z42rmHPl2YPCXa/bFQ7Cr
Zj+YGfyjmj1xSvDXa+LJGzVziPwZXXPM97HB362JByfW1IeuOTXxif47W//x
/dTgH9Ss9cms1+xbpwX/sGb/PT74ezV7wJnBP655TxDvHt4kByCjJj6w9wT3
jwh+Ts1edWjw+TV7DXq2VNdz3uM867ST94ivw/X3kpr+8z2xJmaTM8RpC2PF
uc6evSX4rUH/omZrvpnIC2JznPEZar7yvwds31T78ft0fcfXWfpLnGYYK+7/
KnOA+znDOyJXe1kj+LSOfj2ofejknjfzrukt1Fp7c2dz84fcGWb+YAdvbnDw
/xMe2rk=
            "]], PolygonBox[CompressedData["
1:eJwtlGdI11EUhu8pDSsCQQiCIEQk6GM0KNvzW4FB0aIwirYV7b333rtoL9ra
1LRlpg0rbZfa3ouiqKjn5fw+PNz34N/7u/fc97yJaempQyuEEHpADIy2EG5C
NThBPYz1AlSEWBgFVyAOKsNUKIEakMPvp7HehZqQSz2FtRiqwznqTtoXfqP/
whh0EcTDSerJrHcgAbKp97DOhPvoj7AMvRQy0LchFT3SXP+BNPQzSIa61L1Y
yyEJ6lCvZO0OZ9Fluje6DBL1G+qerDvhHToLtqCHwy30aziMPgTf0T9gkvme
2qsEVqC7wWl0KWSgj8NP9C9Yhe6vnqLLYT16CFxDv4J66oN5b+IgE30eTO9C
3ZX1FPxDx0NndCnU0ptR92V9DrUhhXqC+Zl0lmKYYX4GffsezEKvVs+C9zgX
3Q6eBP/mAVgIj6m/wjb0WL0R+g3sR8+HR+gvsBc9Gx6gP8Fu9HTzb32Afei5
8BD9Gbajx5uf7S3sQE8076XeYAR6CTwN/gYd0BvgBnorLDLvoXqnMy5Ar4OX
wc/UHr0cMtFVYQ56jXoU/Iy6+wC4FLwH8lZB5G15bB7rWngR/Myb0Zs0C+hj
wfcaCHnB99Tfjph7Q79pZN4z9UqeaGx+Z91VHsySF83fUh5pjt4F74N7pKX5
DMj7+sZ1eQWOBvdgC/Meq7e6w0HzHqk332CcuQflPb1ZoebQ9LghVIlmUTOk
2dFMnpF3o1mUxzT76RBjngEdzT0pL+oMi80zIjbyzEXWjebe1f/kQLZ5Fuib
bSNPyUt6wzbmHpJ3NAN5uhsUoSuZZ0mzyMvKFGVNU/PZVuYoOxpG3leGXIV8
3S14Ril7mpjPvjKovvlMa5blCWVNivnsJ0S9L4x6ozdQFjYw944yUVmhjFA2
KDNamXteXs+H1uYel7cLgnv3svld5GHNZj/zrNSMKqv6mGdjcuS1QeZ7yXOa
7S7mWawZV5b1Ns/GpMjrg82/Jc//BxMB2xQ=
            "]]}]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
         Opacity[0.3], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxVmXn8l1MWx3/uFbKnolUqpVKRylIpvxTatCkppKSJSipKUUlJI7LLHoYx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            "]], PolygonBox[CompressedData["
1:eJwt0WdOAmEUheEv4kZgSSyAGEKMiQiKKCgdFFEs2LAhKCCCDQuIujrfG86P
J5lM5rYz3mDUH5lxzvkwi2+Pc3/YQQxdHGMOa+ighgDieMAJgljHI84wjyTe
MUEZBezjBRnV3GiG9Y7gSjOs9xIO8IosQjjEG3KaUcUz0tpxD09Iacdf9LGh
my7QxirCaKGHBJZRwQCb2MKtbrTbovr2VLsk1PscC5rxiS/VLmKsd/a8rdkj
PdsOP55p5jFlZLN3UdIOH8rQsiviCEPkNdOyvFZ2GWVxqezSyqKuW1OqvcOK
eli2Dd2WVbZNZWEZ3+ufJlXzD/ElTd4=
            "]]}]}, 
        {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
         Opacity[0.3], EdgeForm[None], 
         GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNl3e412MYxn86z0GJSONwUAoRki2jFAmFZI+MzIx2MivZ/G1v2fuy96ap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            "]], PolygonBox[CompressedData["
1:eJwt01lLlVEUxvE33U59AK/rzisvBFFOGEaRFIaz5lCnjqQgWIFwQBCCshxy
1iJJCsUoFMVS00rTTLNyqMxu/AgRISIRodV/8T4XP5cv7mEN28OhK7mXIzzP
C8DhPT8+IA17kZ73jriMAH7w/YTYhYs4hSm4KM+7SjyCRSwhBVus/0McwRkU
YxjdCCETrxDN/jDxmN2JMWSjBOv4hJM4hI9YQToO4hE6cUFrxhHBeVXEZEwi
ku9qYqrWNqJIe/rQhnOq+SHacV53DKADQRzHKHpQjizV0qzarKZVrGltvNbe
Vi22pxetKFNP76IFpeqZ9bYJZ9XjN4gj/2vE08rtFgqUo/Xupe4K66wbyNWZ
VttN5KtGu7seecohiv3T6mWNZvlcs7eZxvL9mpiAOuUyT0x0fk77eIoKXEIM
f5/RrGqxiW/qVRI+44vz346duYGvegt25gH2fyfmoFKzfOb8t1SlWU44/y3a
THfQr7djPZlTzpZrBn7hsX63mf/GkHppPX6hHljtRzGrGiz3E3hrveH7uvPf
sOV2x/lvy3L8i3+q3d7sLga1t9DyxD3nvz2byU/cd/7/is1gGw90t83I3lqD
9gZ194J6Zzn8BypGcsM=
            "]]}]}, {}, {}, {}, {}, {}, {}}, {
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         LineBox[{2, 1, 6, 263, 10, 417, 416, 457, 458, 456, 373, 459, 400, 
          401, 371, 372, 338, 439, 339, 440, 308, 412, 452, 367, 451, 368, 
          398, 326, 449, 450, 438, 335, 435, 453, 461, 462, 431, 432, 433, 
          413, 414, 337, 479, 336, 179, 5, 244, 4, 3, 2}], 
         LineBox[CompressedData["
1:eJwt0stPDwAAwPFfR1ubg0MXl7o5mimKhKzS42BE8iyJnquDKFIUKdaWqDiU
3m9mHChyysWmRAjNq+SRi3+gT5vD5/I9f0MzCncVBAUCgRGCWcEk68T7PGec
eoqZo4hW1vOS3TQQRzgTnGIPe/lMKvFEMEkJ+3jMCI9II4ENjPKEBzzkDPOc
pp2NvGI/1ynjB6V0EMkU6TRyjgXO0kkXB/nCAXYSxWvKOcQRvnKYRDbxhvMc
JZNvZJDEZqap4BjH+U4WyUTzlkqyecozxnhBN1t4xwlucJGfXKCHGN5zkptU
84sqetnKDDk0cZnfXKKPbXwgl2au8Ica+tnOR/JooY5Fahkglk/kc4tr/OUq
g+xgluWpbpPCMEP881Ubd2ing0666KaHXvroZ4BBhhjmLvdopZ4KiskijRRi
iWQtawhjNSGsYuX/z5cAYdxnQg==
          "]]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl0ckunQEABeAfCwnrbonEE+AVlKLmoSQ2lprwBoRuWlS51zzUPM+zUrNa
6jvwAOZ7sfIlFl9yFic5i5NSU19cFxMEQRO3wg3VcUHwjR/M8Z0N1tlik3F6
OaGHeVrYp4MJ+jmljwVa+UsnkwxyxgCLtHFAiCmGOWeIJX5ySJhpRvjHb5Zp
54guZhjjglFW+MUx3czyhz222WWHVdZoppavsUHQSJgZ9vnPNVESdZJJJ4ts
PpFDLnl8Jp8CCimimBJKKaOcCr5QSRUfSSOJBCL2rrhkj2lCNFBLBZlkkMoH
4nn16QvPRInwxCMP3HMX8/7/G9cKTjI=
          "]]}, 
        {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
         LineBox[CompressedData["
1:eJwl0llTDlAAx+FT71vEVVfddNOFCzNmmiZfhI9gmtzpQ4QokrJmr2yRpUUq
hUj7KkuSFklRRIqQekwXz/zOnJn/zZmTsitr556YEEI5bZEQWulnmEnmWGSF
aDSEzSSSRDIpbGEr20gljXQy2E4md1lhlX/MMM0d/pLHMW7xh9u8YJBmNsWF
8EQ/MkUFv8mliBssc5PnDPCIBLvH+oFJyvnFQQq5xk+u008fTWy0e6jvmeAq
SxzgKJdZ5Aq99PCADXaNOs4YZfwghwJKWKCUbrqoJ96uQUd5xyW+s58jXOAb
F+mkg/vE2dXpCG85zzz7yOcsXzlHO23cI2pXq8O84Qxf2MthTjNHMa08o5qI
XY0O8ZpTzJLNIU7wmZO08JRKYu2q9BUvOc4nYtwHdjvv+P/+/lkvPXTTRScd
tEfW/+gaHqN01Q==
          "]]}}}], {}}, InsetBox[
     TemplateBox[{
       TemplateBox[{
         SubscriptBox[
          OverscriptBox["F", "~"], "R"], "\"(\"", 
         SubscriptBox["c", "1"], "\", \"", 
         SubscriptBox["c", "4"], "\") \[GreaterEqual] 0.5\""}, "RowDefault"], 
       
       TemplateBox[{"F", "\"(\"", 
         SubscriptBox["c", "1"], "\", \"", 
         SubscriptBox["c", "4"], "\") \[GreaterEqual] 0.75\""}, "RowDefault"], 
       TemplateBox[{
         OverscriptBox["C", "~"], "\"(\"", 
         SubscriptBox["c", "1"], "\", \"", 
         SubscriptBox["c", "4"], "\") < 2.077\""}, "RowDefault"]},
      "SwatchLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1]]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.17900000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1]]], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.17900000000000002`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1]]], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.17900000000000002`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.3}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          GrayLevel[0.3], FontSize -> 19, 
          Directive[FontFamily -> "Times"], FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
      
      Editable->True,
      InterpretationFunction:>(RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 
                 TemplateBox[<|"color" -> GrayLevel[0.3]|>, 
                  "GrayLevelColorSwatchTemplate"], ",", "19", ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], "]"}]}], 
               "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->1,
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       TagBox[
        SubscriptBox["c", "4"], HoldForm], TraditionalForm], None}, {
      FormBox[
       TagBox[
        SubscriptBox["c", "1"], HoldForm], TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   LabelStyle->{
     GrayLevel[0.3], 19, 
     Directive[FontFamily -> "Times"]},
   Method->{
    "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
     "AxesInFront" -> True},
   PlotRange->{{0, 2}, {0, 2}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.02]}},
   Ticks->{Automatic, Automatic},
   TicksStyle->Directive[FontSize -> 200]],
  InterpretTemplate[Legended[
    Graphics[{
      GraphicsComplex[CompressedData["
1:eJztXHdUlNe2H2MB0cEW22BNNI7GFnVQjLqNgy1RHIy9jCVYB7tRQUNQcSzX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       "], {{{
          EdgeForm[], 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Opacity[0.3]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNmHv81/MVx99vuVtSQoVSbkl3UyK3KBKTSyK3hHIrt9yJRJTcmtnc7wxz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             "]], 
            Polygon[CompressedData["
1:eJwtlGdI11EUhu8pDSsCQQiCIEQk6GM0KNvzW4FB0aIwirYV7b333rtoL9ra
1LRlpg0rbZfa3ouiqKjn5fw+PNz34N/7u/fc97yJaempQyuEEHpADIy2EG5C
NThBPYz1AlSEWBgFVyAOKsNUKIEakMPvp7HehZqQSz2FtRiqwznqTtoXfqP/
whh0EcTDSerJrHcgAbKp97DOhPvoj7AMvRQy0LchFT3SXP+BNPQzSIa61L1Y
yyEJ6lCvZO0OZ9Fluje6DBL1G+qerDvhHToLtqCHwy30aziMPgTf0T9gkvme
2qsEVqC7wWl0KWSgj8NP9C9Yhe6vnqLLYT16CFxDv4J66oN5b+IgE30eTO9C
3ZX1FPxDx0NndCnU0ptR92V9DrUhhXqC+Zl0lmKYYX4GffsezEKvVs+C9zgX
3Q6eBP/mAVgIj6m/wjb0WL0R+g3sR8+HR+gvsBc9Gx6gP8Fu9HTzb32Afei5
8BD9Gbajx5uf7S3sQE8076XeYAR6CTwN/gYd0BvgBnorLDLvoXqnMy5Ar4OX
wc/UHr0cMtFVYQ56jXoU/Iy6+wC4FLwH8lZB5G15bB7rWngR/Myb0Zs0C+hj
wfcaCHnB99Tfjph7Q79pZN4z9UqeaGx+Z91VHsySF83fUh5pjt4F74N7pKX5
DMj7+sZ1eQWOBvdgC/Meq7e6w0HzHqk332CcuQflPb1ZoebQ9LghVIlmUTOk
2dFMnpF3o1mUxzT76RBjngEdzT0pL+oMi80zIjbyzEXWjebe1f/kQLZ5Fuib
bSNPyUt6wzbmHpJ3NAN5uhsUoSuZZ0mzyMvKFGVNU/PZVuYoOxpG3leGXIV8
3S14Ril7mpjPvjKovvlMa5blCWVNivnsJ0S9L4x6ozdQFjYw944yUVmhjFA2
KDNamXteXs+H1uYel7cLgnv3svld5GHNZj/zrNSMKqv6mGdjcuS1QeZ7yXOa
7S7mWawZV5b1Ns/GpMjrg82/Jc//BxMB2xQ=
             "]]}]}, {
          EdgeForm[], 
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Opacity[0.3]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxVmXn8l1MWx3/uFbKnolUqpVKRylIpvxTatCkppKSJSipKUUlJI7LLHoYx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             "]], 
            Polygon[CompressedData["
1:eJwt0WdOAmEUheEv4kZgSSyAGEKMiQiKKCgdFFEs2LAhKCCCDQuIujrfG86P
J5lM5rYz3mDUH5lxzvkwi2+Pc3/YQQxdHGMOa+ighgDieMAJgljHI84wjyTe
MUEZBezjBRnV3GiG9Y7gSjOs9xIO8IosQjjEG3KaUcUz0tpxD09Iacdf9LGh
my7QxirCaKGHBJZRwQCb2MKtbrTbovr2VLsk1PscC5rxiS/VLmKsd/a8rdkj
PdsOP55p5jFlZLN3UdIOH8rQsiviCEPkNdOyvFZ2GWVxqezSyqKuW1OqvcOK
eli2Dd2WVbZNZWEZ3+ufJlXzD/ElTd4=
             "]]}]}, {
          EdgeForm[], 
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Opacity[0.3]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJxNl3e412MYxn86z0GJSONwUAoRki2jFAmFZI+MzIx2MivZ/G1v2fuy96ap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             "]], 
            Polygon[CompressedData["
1:eJwt01lLlVEUxvE33U59AK/rzisvBFFOGEaRFIaz5lCnjqQgWIFwQBCCshxy
1iJJCsUoFMVS00rTTLNyqMxu/AgRISIRodV/8T4XP5cv7mEN28OhK7mXIzzP
C8DhPT8+IA17kZ73jriMAH7w/YTYhYs4hSm4KM+7SjyCRSwhBVus/0McwRkU
YxjdCCETrxDN/jDxmN2JMWSjBOv4hJM4hI9YQToO4hE6cUFrxhHBeVXEZEwi
ku9qYqrWNqJIe/rQhnOq+SHacV53DKADQRzHKHpQjizV0qzarKZVrGltvNbe
Vi22pxetKFNP76IFpeqZ9bYJZ9XjN4gj/2vE08rtFgqUo/Xupe4K66wbyNWZ
VttN5KtGu7seecohiv3T6mWNZvlcs7eZxvL9mpiAOuUyT0x0fk77eIoKXEIM
f5/RrGqxiW/qVRI+44vz346duYGvegt25gH2fyfmoFKzfOb8t1SlWU44/y3a
THfQr7djPZlTzpZrBn7hsX63mf/GkHppPX6hHljtRzGrGiz3E3hrveH7uvPf
sOV2x/lvy3L8i3+q3d7sLga1t9DyxD3nvz2byU/cd/7/is1gGw90t83I3lqD
9gZ194J6Zzn8BypGcsM=
             "]]}]}, {}, {}, {}, {}, {}, {}}, {{
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], 
          
          Line[{2, 1, 6, 263, 10, 417, 416, 457, 458, 456, 373, 459, 400, 401,
            371, 372, 338, 439, 339, 440, 308, 412, 452, 367, 451, 368, 398, 
           326, 449, 450, 438, 335, 435, 453, 461, 462, 431, 432, 433, 413, 
           414, 337, 479, 336, 179, 5, 244, 4, 3, 2}], 
          Line[CompressedData["
1:eJwt0stPDwAAwPFfR1ubg0MXl7o5mimKhKzS42BE8iyJnquDKFIUKdaWqDiU
3m9mHChyysWmRAjNq+SRi3+gT5vD5/I9f0MzCncVBAUCgRGCWcEk68T7PGec
eoqZo4hW1vOS3TQQRzgTnGIPe/lMKvFEMEkJ+3jMCI9II4ENjPKEBzzkDPOc
pp2NvGI/1ynjB6V0EMkU6TRyjgXO0kkXB/nCAXYSxWvKOcQRvnKYRDbxhvMc
JZNvZJDEZqap4BjH+U4WyUTzlkqyecozxnhBN1t4xwlucJGfXKCHGN5zkptU
84sqetnKDDk0cZnfXKKPbXwgl2au8Ica+tnOR/JooY5Fahkglk/kc4tr/OUq
g+xgluWpbpPCMEP881Ubd2ing0666KaHXvroZ4BBhhjmLvdopZ4KiskijRRi
iWQtawhjNSGsYuX/z5cAYdxnQg==
           "]]}, {
          Directive[
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], 
          Line[CompressedData["
1:eJwl0ckunQEABeAfCwnrbonEE+AVlKLmoSQ2lprwBoRuWlS51zzUPM+zUrNa
6jvwAOZ7sfIlFl9yFic5i5NSU19cFxMEQRO3wg3VcUHwjR/M8Z0N1tlik3F6
OaGHeVrYp4MJ+jmljwVa+UsnkwxyxgCLtHFAiCmGOWeIJX5ySJhpRvjHb5Zp
54guZhjjglFW+MUx3czyhz222WWHVdZoppavsUHQSJgZ9vnPNVESdZJJJ4ts
PpFDLnl8Jp8CCimimBJKKaOcCr5QSRUfSSOJBCL2rrhkj2lCNFBLBZlkkMoH
4nn16QvPRInwxCMP3HMX8/7/G9cKTjI=
           "]]}, {
          Directive[
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]], 
          Line[CompressedData["
1:eJwl0llTDlAAx+FT71vEVVfddNOFCzNmmiZfhI9gmtzpQ4QokrJmr2yRpUUq
hUj7KkuSFklRRIqQekwXz/zOnJn/zZmTsitr556YEEI5bZEQWulnmEnmWGSF
aDSEzSSSRDIpbGEr20gljXQy2E4md1lhlX/MMM0d/pLHMW7xh9u8YJBmNsWF
8EQ/MkUFv8mliBssc5PnDPCIBLvH+oFJyvnFQQq5xk+u008fTWy0e6jvmeAq
SxzgKJdZ5Aq99PCADXaNOs4YZfwghwJKWKCUbrqoJ96uQUd5xyW+s58jXOAb
F+mkg/vE2dXpCG85zzz7yOcsXzlHO23cI2pXq8O84Qxf2MthTjNHMa08o5qI
XY0O8ZpTzJLNIU7wmZO08JRKYu2q9BUvOc4nYtwHdjvv+P/+/lkvPXTTRScd
tEfW/+gaHqN01Q==
           "]]}}}], {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> 1, Axes -> {False, False}, 
      AxesLabel -> {None, None}, AxesOrigin -> {Automatic, Automatic}, 
      DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
         HoldForm[
          Subscript[$CellContext`c, 4]], None}, {
         HoldForm[
          Subscript[$CellContext`c, 1]], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], LabelStyle -> {
        GrayLevel[0.3], 19, 
        Directive[FontFamily -> "Times"]}, 
      Method -> {
       "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
        "AxesInFront" -> True}, PlotRange -> {{0, 2}, {0, 2}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {
        Scaled[0.02], 
        Scaled[0.02]}, Ticks -> {Automatic, Automatic}, TicksStyle -> 
      Directive[FontSize -> 200]}], 
    Placed[
     Unevaluated[
      SwatchLegend[{
        Directive[
         EdgeForm[
          Directive[
           Opacity[1], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]]], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Opacity[0.3]], 
        Directive[
         EdgeForm[
          Directive[
           Opacity[1], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]]], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Opacity[0.3]], 
        Directive[
         EdgeForm[
          Directive[
           Opacity[1], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]]], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Opacity[0.3]]}, {
        Row[{
          Subscript[
           OverTilde[$CellContext`F], $CellContext`R], "(", 
          Subscript[$CellContext`c, 1], ", ", 
          Subscript[$CellContext`c, 4], ") \[GreaterEqual] 0.5"}], 
        Row[{$CellContext`F, "(", 
          Subscript[$CellContext`c, 1], ", ", 
          Subscript[$CellContext`c, 4], ") \[GreaterEqual] 0.75"}], 
        Row[{
          OverTilde[C], "(", 
          Subscript[$CellContext`c, 1], ", ", 
          Subscript[$CellContext`c, 4], ") < 2.077"}]}, LegendMarkers -> 
       Automatic, LabelStyle -> {
         GrayLevel[0.3], 19, 
         Directive[FontFamily -> "Times"]}, LegendLayout -> "Column"]], {
     Right, Top}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{3.938116888229478*^9, 3.938358241988963*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"580a6391-4b64-4534-8587-192a77434444"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{949, 467},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c5a3b82e-c35f-44b4-9298-a860bd59f8b1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 228, 4, 67, "Section",ExpressionUUID->"fc49cbfc-ce2a-474a-b58e-18ec785c4719"],
Cell[CellGroupData[{
Cell[833, 30, 263, 7, 72, "Subsubsection",ExpressionUUID->"22782d1f-0779-4a7c-bd4d-d5aa25f7c67f"],
Cell[CellGroupData[{
Cell[1121, 41, 2006, 58, 86, "Input",ExpressionUUID->"da1d4660-7d2c-4191-85e7-725bdc15fd79"],
Cell[3130, 101, 38786, 712, 414, "Output",ExpressionUUID->"ea816a8e-b7d7-47cf-8dbb-13ba56e91821"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41953, 818, 3120, 83, 143, "Input",ExpressionUUID->"a0898ab4-f727-4eb1-b4d9-6f8044cbccf5"],
Cell[45076, 903, 82175, 1475, 372, "Output",ExpressionUUID->"bf4496f7-ebf3-47e7-9ef1-9f02a311277a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[127300, 2384, 197, 3, 53, "Subsection",ExpressionUUID->"8e79d4a0-028a-4a2f-97f9-a4cb4c12da54"],
Cell[CellGroupData[{
Cell[127522, 2391, 3375, 90, 162, "Input",ExpressionUUID->"2754ccf8-ab59-4fcb-8f7d-bf9c953464f6"],
Cell[130900, 2483, 60632, 1124, 372, "Output",ExpressionUUID->"00e401b8-b1d9-487c-a65b-0d758d4e21e6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[191581, 3613, 152, 3, 54, "Subsection",ExpressionUUID->"14094604-1cce-4203-bff3-350aa7f709ee"],
Cell[CellGroupData[{
Cell[191758, 3620, 8203, 217, 771, "Input",ExpressionUUID->"b2d89c75-57f2-4571-88f2-3abdf53b6c2d"],
Cell[199964, 3839, 5903, 149, 118, "Output",ExpressionUUID->"dc1d4d99-7b63-49f5-a561-8ffbb7023b94"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[205916, 3994, 154, 3, 54, "Subsection",ExpressionUUID->"ee7b73af-5253-47de-b5a0-4eb4d2837b9c"],
Cell[CellGroupData[{
Cell[206095, 4001, 8196, 217, 790, "Input",ExpressionUUID->"d9e6e14f-9a30-40f8-9e7b-367cf6215343"],
Cell[214294, 4220, 5720, 145, 118, "Output",ExpressionUUID->"e3850546-72bc-4d41-ad7b-96864f1f4ade"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[220063, 4371, 154, 3, 54, "Subsection",ExpressionUUID->"a22e3341-1610-4c29-aac1-320144e1e13d"],
Cell[CellGroupData[{
Cell[220242, 4378, 7374, 195, 714, "Input",ExpressionUUID->"71900cc0-c1f9-4e49-bf2b-37d3e2b3eb44"],
Cell[227619, 4575, 5846, 147, 118, "Output",ExpressionUUID->"4dceff7e-939a-49aa-968c-9fa447be0361"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[233514, 4728, 153, 3, 54, "Subsection",ExpressionUUID->"be2e67fa-a2fe-4fb7-a845-c1d8261fae38"],
Cell[CellGroupData[{
Cell[233692, 4735, 3144, 84, 143, "Input",ExpressionUUID->"976f32cf-e43f-4146-b1be-060d55116e8f"],
Cell[236839, 4821, 63989, 1180, 372, "Output",ExpressionUUID->"c2cd65a4-8516-45d1-8edd-0547ed3a152c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[300877, 6007, 154, 3, 54, "Subsection",ExpressionUUID->"64943761-73f0-46f5-bb89-6ac5285b231f"],
Cell[CellGroupData[{
Cell[301056, 6014, 3601, 96, 181, "Input",ExpressionUUID->"c9dff0f2-2b82-4719-ac78-a0dc5a16999b"],
Cell[304660, 6112, 62816, 1161, 372, "Output",ExpressionUUID->"2bd262e8-9230-4969-aafb-af6f6004aa38"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[367525, 7279, 154, 3, 54, "Subsection",ExpressionUUID->"66e079e8-c5ce-4cbd-9f63-92da2a9d9313"],
Cell[CellGroupData[{
Cell[367704, 7286, 7549, 199, 733, "Input",ExpressionUUID->"785189fa-1185-4874-813f-4deaf115cadd"],
Cell[375256, 7487, 5861, 147, 118, "Output",ExpressionUUID->"f2d5f0af-e164-43ee-bc06-c0b7c679573f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[381166, 7640, 156, 3, 54, "Subsection",ExpressionUUID->"1d4d8a16-f75a-4589-b865-5f434b782ee2"],
Cell[CellGroupData[{
Cell[381347, 7647, 7323, 194, 714, "Input",ExpressionUUID->"6b3166dc-5e6a-433f-b2df-1d450382a13d"],
Cell[388673, 7843, 5793, 145, 118, "Output",ExpressionUUID->"0f0e3d29-4b26-4883-9ea1-87aa4d129f9a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[394515, 7994, 154, 3, 54, "Subsection",ExpressionUUID->"2636c1cb-ac8a-460b-b967-f8063664d3f0"],
Cell[CellGroupData[{
Cell[394694, 8001, 7964, 212, 752, "Input",ExpressionUUID->"b42b7061-a8a0-4d33-af5c-7e77c202bdaf"],
Cell[402661, 8215, 5755, 143, 118, "Output",ExpressionUUID->"bf2bdcb6-3afd-4f43-b672-81b9d1630a3a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[408465, 8364, 157, 3, 54, "Subsection",ExpressionUUID->"57f4cff4-3dda-4bf1-88e0-7181099eea6b"],
Cell[CellGroupData[{
Cell[408647, 8371, 3199, 86, 143, "Input",ExpressionUUID->"cc6388e2-a415-4349-b361-062f284a8424"],
Cell[411849, 8459, 62460, 1153, 372, "Output",ExpressionUUID->"580a6391-4b64-4534-8587-192a77434444"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


